DUSTYBOX and DUSTYWAVE: Two test problems for numerical simulations of two fluid astrophysical dust-gas mixtures

In this paper we present the analytic solutions for two test problems involving two-fluid mixtures of dust and gas in an astrophysical context. The solutions provide a means of benchmarking numerical codes designed to simulate the non-linear dynamics of dusty gas. The first problem, dustybox, consists of two interpenetrating homogeneous fluids moving with relative velocity difference. We provide exact solutions to the full non-linear problem for a range of drag formulations appropriate to astrophysical fluids (i.e., various prescriptions for Epstein and Stokes drag in different regimes). The second problem, dustywave consists of the propagation of linear acoustic waves in a two-fluid gas-dust mixture. We provide the analytic solution for the case when the two fluids are interacting via a linear drag term. Both test problems are simple to set up in any numerical code and can be run with periodic boundary conditions. The solutions we derive are completely general with respect to both the dust-to-gas ratio and the amplitude of the drag coefficient. A stability analysis of waves in a gas-dust system is also presented, showing that sound waves in an astrophysical dust-gas mixture are linearly stable.

==> anc/dustywave/Makefile <==
##-------------------------------------------------------------------##
##     Makefile for compiling the dustywave example program          ##
##     Daniel Price and Guillaume Laibe                              ##
##     daniel.price@monash.edu, guillaume.laibe@monash.edu           ##
##-------------------------------------------------------------------##

F90C =  gfortran
F90FLAGS =  -O3 -Wall

# define the implicit rule to make a .o file from a .f90 file
%.o : %.f90
	$(F90C) -c $(F90FLAGS) $< -o $@

SRC= cubicsolve.f90 dustywaves.f90 prompting.f90 example-dustywaves.f90
OBJ=$(SRC:.f90=.o)

dustywave: $(OBJ)
	$(F90C) $(F90FLAGS) -o $@ $(OBJ)
	@echo
	@echo "compiled successfully: run ./dustywave to generate solutions"
	@echo

clean:
	rm *.o *.mod dustywave

cleanall:
	rm *.o *.mod dustywave dustywave*.out


==> anc/dustywave/README.txt <==
Example program for computing the DUSTYWAVE exact solution
from Laibe & Price (2011), MNRAS xxx, xxx
http://arXiv.org/abs/1106.1736

Type "make" to compile the Fortran example code.
(you will need to have gfortran, the Gnu Fortran Compiler, installed)

run ./dustywave to generate the dustywave solutions.

The file "dustywave.mws" is a Maple worksheet that can be used to
produce the analytic expressions.


==> anc/dustywave/cubicsolve.f90 <==
!-----------------------------------------------------------------
! Module containing routines to solve a general cubic equation.
!
! cubicsolve:
!   returns (only) the real roots to a general cubic
!
! cubicsolve_complex:
!   returns the full 3 complex solutions of the reduced cubic
!
! Written by Daniel Price (2011), daniel.price@monash.edu
! Distributed as part of the DUSTYWAVE exact solution
! from Laibe & Price (2011), MNRAS xxx, xxx. 
! http://arXiv.org/abs/1106.1736
!
! This code is in the public domain, and may be freely copied,
! modified and distributed provided due attribution is given.
!-----------------------------------------------------------------
module cubic
 implicit none
 
contains
!-------------------------------------------------------------
! this subroutine finds the real solutions to
! a cubic equation of the form
!
! a*x^3 + b*x^2 + c*x + d
!
! formulae taken from:
! Woan, The Cambridge Handbook of Physics Formulas, 2000, p51
!
! input  : a,b,c,d : coefficients of cubic polynomial
! output : x(3)    : array containing up to 3 real solutions
!                    => x(1:nreal) non-zero, rest set to zero
!          nreal   : number of real solutions
!
! Daniel Price, 22/2/07
! dprice@astro.ex.ac.uk
!-------------------------------------------------------------
subroutine cubicsolve(a,b,c,d,x,nreal,check)
 implicit none
 real, intent(in) :: a,b,c,d
 real, intent(out), dimension(3) :: x
 integer, intent(out) :: nreal
 logical, intent(in), optional :: check
 real :: p,q,det,sqrtdet
 real :: a2,b2,u,v,y1,y2,y3,term,phi
 real, parameter :: eps = 1000.*epsilon(0.)
 real, parameter :: pi = 3.14159265358979323846
 integer :: i
 
 x = 0.
!
!--handle all trivial cases (quadratic, linear, all zero)
!
 if (abs(a).lt.eps) then
    det = c**2 - 4.*b*d
    if (det.lt.0.) then ! no solutions to quadratic
       nreal = 0
    else
       if (abs(b).lt.eps) then
       !--no solutions if a = 0, b = 0, c = 0
          if (abs(c).lt.eps) then
             nreal = 0
          else
       !--solve linear equation if a = 0, b = 0
             nreal = 1
             x(1) = -d/c
          endif
       else
       !--solve quadratic for a = 0
          nreal = 2
          sqrtdet = sqrt(det)
          x(1) = 0.5*(-c + sqrtdet)/b
          x(2) = 0.5*(-c - sqrtdet)/b
       endif
    endif
 else
!
!--cubic solution
!
    a2 = a**2
    b2 = b**2
    p = (c/a - b2/(3.*a2))
    q = (2.*b**3/(27.*a2*a) - b*c/(3.*a2) + d/a)
    det = (p**3)/27. + 0.25*q**2
!
!--determine number of solutions
!
    if (det.lt.0.) then
    !--3 distinct real roots
       nreal = 3
       term = sqrt(abs(p)/3.)
       phi = ACOS(-0.5*q*term**(-3))
       
       !--these are the solutions to the reduced cubic
       !  y^3 + py + q = 0    
       y1 = 2.*term*COS(phi/3.)
       y2 = -2.*term*COS((phi + pi)/3.)
       y3 = -2.*term*COS((phi - pi)/3.)
    else
    !--1 real, 2 complex roots
       term = -0.5*q + sqrt(det)
       !--must take cube root of positive quantity, then give sign later
       !  (otherwise gives NaNs)
       u = (abs(term))**(1/3.)*SIGN(1.0,term)
       term = -0.5*q - sqrt(det)
       v = (abs(term))**(1/3.)*SIGN(1.0,term)
       nreal = 1
       y1 = u + v
    !--if det=0, 3 real roots, but at least 2 equal, so max of 2 unique roots)
       if (abs(det).lt.eps) then
          nreal = 2
          y2 = -(u + v)/2.
       endif
       y3 = 0.
    endif
    !--return solutions to original cubic, not reduced cubic
    term = b/(3.*a)
    if (nreal.ge.1) x(1) = y1 - term
    if (nreal.ge.2) x(2) = y2 - term
    if (nreal.ge.3) x(3) = y3 - term
       
 endif

 if (present(check)) then
    if (check) then
       !--verify the cubic solution
       print*,'verifying: ',a,'x^3 + ',b,'x^2 + ',c,'x + ',d
       do i=1,nreal
          term = a*x(i)**3 + b*x(i)**2 + c*x(i) + d
          if (abs(term).lt.eps) then
             print*,'root ',i,':',x(i),'f=',term,': OK'
          else
             print*,'root ',i,':',x(i),'f=',term,': FAILED',eps    
          endif
       enddo
    endif
 endif
 return
  
end subroutine cubicsolve

!-------------------------------------------------------------
! this subroutine returns both the real and complex
! solutions to a cubic equation of the form
!
! x^3 + a*x^2 + b*x + c
!
! input  : a,b,c : coefficients of cubic polynomial
! output : x(3)  : array of 3 COMPLEX solutions
!          nreal : number of real solutions
!
! The form of the equation above means that we 
! do not need to handle trivial cases (quadratic, etc.)
! and that there will always be 3 solutions.
!
! Daniel Price, daniel.price@monash.edu 21/01/2011
!
!-------------------------------------------------------------
subroutine cubicsolve_complex(a,b,c,x,nreal,check)
 implicit none
 real,    intent(in) :: a,b,c
 complex, intent(out), dimension(3) :: x
 integer, intent(out), optional :: nreal
 logical, intent(in), optional :: check
 real :: p,q,det,sqrtdet,sqrtp
 real :: a2,p3,t,sinht,u,v,term,termr,termi,termc
 real, parameter :: eps = 1000.*epsilon(0.)
 real, parameter :: pi = 3.14159265358979323846
 integer :: i
 
 x = (0.,0.)
!
!--preliminaries
!
 a2 = a*a
 p = (a2 - 3.*b)/9.
 q = a*b/6. - 0.5*c - a2*a/27.
 p3 = p*p*p
 det = p3 - q*q
!
!--cubic solution
!
 if (p < 0) then
 !--one real, two complex roots irrespective of the value of D
    sqrtp = sqrt(-p)
    t = 1./3.*asinh(q/sqrtp**3)
    sinht = sinh(t)
    x(1) = -a/3. + 2.*sqrtp*sinht ! real root
    termr = -a/3. - sqrtp*sinht
    termi = sqrt(-3.*p)*cosh(t)
    x(2) = cmplx(termr,termi)
    x(3) = cmplx(termr,-termi)
    if (present(nreal)) nreal = 1
 elseif (det > 0) then ! p > 0
 !--three real roots
    sqrtp = sqrt(p)
    term = acos(q/sqrt(p3))
    x(1) = -a/3. + 2.*sqrtp*cos(term/3.) ! real
    x(2) = -a/3. + 2.*sqrtp*cos((-2.*pi + term)/3.)
    x(3) = -a/3. + 2.*sqrtp*cos((2.*pi + term)/3.)
    if (present(nreal)) nreal = 3
 else ! p < 0 and d < 0
 !--one real, two complex roots
    sqrtdet = sqrt(-det)
    term = q - sqrtdet
 !--must take cube root of positive quantity, then give sign later
 !  (otherwise gives NaNs)
    u = (abs(term))**(1./3.)*SIGN(1.0,term)
    term = q + sqrtdet
    v = (abs(term))**(1./3.)*SIGN(1.0,term)
    x(1) = -a/3. + u + v  ! real
    termr = -a/3. - 0.5*(u + v)
    termi = sqrt(3.)*0.5*(u - v)
    x(2) = cmplx(termr,termi)
    x(3) = cmplx(termr,-termi)
    if (present(nreal)) then
       nreal = 1
       if (abs(det).lt.eps) nreal = 2
    endif
 endif

 !--the following lines can be used for debugging
 if (present(check)) then
    if (check) then
       !--verify the cubic solution
       print*,'verifying: x^3 + ',a,'x^2 + ',b,'x + ',c
       do i=1,3
          termc = x(i)**3 + a*x(i)**2 + b*x(i) + c
          if (abs(termc).lt.eps) then
             print*,'root ',i,':',x(i),'f=',termc,': OK'
          else
             print*,'root ',i,':',x(i),'f=',termc,': FAILED',eps    
          endif
       enddo
    endif
 endif

 return
end subroutine cubicsolve_complex

end module cubic


==> anc/dustywave/dustywave.mws <==
{VERSION 5 0 "IBM INTEL NT" "5.0" }
{USTYLETAB {CSTYLE "Maple Input" -1 0 "Courier" 0 1 255 0 0 1 0 1 0 0 
1 0 0 0 0 1 }{PSTYLE "Normal" -1 0 1 {CSTYLE "" -1 -1 "Times" 1 12 0 
0 0 1 2 2 2 2 2 2 1 1 1 1 }1 1 0 0 0 0 1 0 1 0 2 2 0 1 }}
{SECT 0 {EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 8 "restart;" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 72 "assume(vgmr,real);assume(vgmi,real);assume(vdmr,real)
;assume(vdmi,real);" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 80 "assu
me(rhogmr,real);assume(rhogmi,real);assume(rhodmr,real);assume(rhodmi,
real);" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 34 "assume(wmr,real);
assume(wmi,real);" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 90 "assume
(rhogeq,real);assume(rhodeq,real);assume(Kdrag,real);assume(cs,real);a
ssume(k,real);" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 80 "assume(vg
sol,real);assume(vdsol,real);assume(rhogsol,real);assume(rhodsol,real)
;" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> \+
" 0 "" {MPLTEXT 1 0 38 "vgm:=vgmr + I*vgmi:vdm:=vdmr + I*vdmi:" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 50 "rhogm:=rhogmr + I*rhogmi:rho
dm:=rhodmr + I*rhodmi:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 18 "w
m := wmr + I*wmi:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 33 "vg:=(x,t)->vgm*exp(I*(k*x-wm
*t)):" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 33 "vd:=(x,t)->vdm*exp
(I*(k*x-wm*t)):" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 37 "rhog:=(x
,t)->rhogm*exp(I*(k*x-wm*t)):" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 
0 37 "rhod:=(x,t)->rhodm*exp(I*(k*x-wm*t)):" }{TEXT -1 0 "" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 105 "eqntest1:=unapply(rhogeq*diff(vg(x,t),t) -( -Kdrag*(
vg(x,t) - vd(x,t)) - cs^2*diff(rhog(x,t),x)  ) ,x,t):" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq1r1:=subs(\{wmi=w1i,wmr=w1r,vgmr
=vg1r,vgmi=vg1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i,rhodmr
=rhod1r,rhodmi=rhod1i\},Re(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 153 "eq1r2:=subs(\{wmi=w2i,wmr=w2r,vgmr=vg2r,
vgmi=vg2i,vdmr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr=rhod2
r,rhodmi=rhod2i\},Re(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 0 "> " 
0 "" {MPLTEXT 1 0 153 "eq1r3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,vgmi=vg
3i,vdmr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3r,rhodm
i=rhod3i\},Re(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq1i1:=subs(\{wmi=w1i,wmr=w1r,vgmr=vg1r,vgmi=vg1i,vd
mr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i,rhodmr=rhod1r,rhodmi=rho
d1i\},Im(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq1i2:=subs(\{wmi=w2i,wmr=w2r,vgmr=vg2r,vgmi=vg2i,vd
mr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr=rhod2r,rhodmi=rho
d2i\},Im(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq1i3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,vgmi=vg3i,vd
mr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3r,rhodmi=rho
d3i\},Im(expand(eqntest1(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 80 "eqntest
2:=unapply( rhodeq*diff(vd(x,t),t) - ( Kdrag*(vg(x,t) - vd(x,t)) ) ,x,
t):" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq2r1:=subs(\{wmi=w
1i,wmr=w1r,vgmr=vg1r,vgmi=vg1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogm
i=rhog1i,rhodmr=rhod1r,rhodmi=rhod1i\},Re(expand(eqntest2(0,0)))):" }}
}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq2r2:=subs(\{wmi=w2i,wmr=
w2r,vgmr=vg2r,vgmi=vg2i,vdmr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2
i,rhodmr=rhod2r,rhodmi=rhod2i\},Re(expand(eqntest2(0,0)))):" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq2r3:=subs(\{wmi=w3i,wmr=w
3r,vgmr=vg3r,vgmi=vg3i,vdmr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i
,rhodmr=rhod3r,rhodmi=rhod3i\},Re(expand(eqntest2(0,0)))):" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq2i1:=subs(\{wmi=w1i,wmr=w1r,vgmr
=vg1r,vgmi=vg1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i,rhodmr
=rhod1r,rhodmi=rhod1i\},Im(expand(eqntest2(0,0)))):" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 153 "eq2i2:=subs(\{wmi=w2i,wmr=w2r,vgmr=vg2r,
vgmi=vg2i,vdmr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr=rhod2
r,rhodmi=rhod2i\},Im(expand(eqntest2(0,0)))):" }}}{EXCHG {PARA 0 "> " 
0 "" {MPLTEXT 1 0 153 "eq2i3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,vgmi=vg
3i,vdmr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3r,rhodm
i=rhod3i\},Im(expand(eqntest2(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 67 "eqntest
3:=unapply(diff(rhog(x,t),t) + rhogeq*diff(vg(x,t),x) ,x,t):" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq3r1:=subs(\{wmi=w1i,wmr=w
1r,vgmr=vg1r,vgmi=vg1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i
,rhodmr=rhod1r,rhodmi=rhod1i\},Re(expand(eqntest3(0,0)))):" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq3r2:=subs(\{wmi=w2i,wmr=w2r,vgmr
=vg2r,vgmi=vg2i,vdmr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr
=rhod2r,rhodmi=rhod2i\},Re(expand(eqntest3(0,0)))):" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 153 "eq3r3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,
vgmi=vg3i,vdmr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3
r,rhodmi=rhod3i\},Re(expand(eqntest3(0,0)))):" }}}{EXCHG {PARA 0 "> " 
0 "" {MPLTEXT 1 0 153 "eq3i1:=subs(\{wmi=w1i,wmr=w1r,vgmr=vg1r,vgmi=vg
1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i,rhodmr=rhod1r,rhodm
i=rhod1i\},Im(expand(eqntest3(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq3i2:=subs(\{wmi=w2i,wmr=w2r,vgmr=vg2r,vgmi=vg2i,vd
mr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr=rhod2r,rhodmi=rho
d2i\},Im(expand(eqntest3(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq3i3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,vgmi=vg3i,vd
mr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3r,rhodmi=rho
d3i\},Im(expand(eqntest3(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 67 "eqntest
4:=unapply(diff(rhod(x,t),t) + rhodeq*diff(vd(x,t),x) ,x,t):" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq4r1:=subs(\{wmi=w1i,wmr=w
1r,vgmr=vg1r,vgmi=vg1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i
,rhodmr=rhod1r,rhodmi=rhod1i\},Re(expand(eqntest4(0,0)))):" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 153 "eq4r2:=subs(\{wmi=w2i,wmr=w2r,vgmr
=vg2r,vgmi=vg2i,vdmr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr
=rhod2r,rhodmi=rhod2i\},Re(expand(eqntest4(0,0)))):" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 153 "eq4r3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,
vgmi=vg3i,vdmr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3
r,rhodmi=rhod3i\},Re(expand(eqntest4(0,0)))):" }}}{EXCHG {PARA 0 "> " 
0 "" {MPLTEXT 1 0 153 "eq4i1:=subs(\{wmi=w1i,wmr=w1r,vgmr=vg1r,vgmi=vg
1i,vdmr=vd1r,vdmi=vd1i,rhogmr=rhog1r,rhogmi=rhog1i,rhodmr=rhod1r,rhodm
i=rhod1i\},Im(expand(eqntest4(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq4i2:=subs(\{wmi=w2i,wmr=w2r,vgmr=vg2r,vgmi=vg2i,vd
mr=vd2r,vdmi=vd2i,rhogmr=rhog2r,rhogmi=rhog2i,rhodmr=rhod2r,rhodmi=rho
d2i\},Im(expand(eqntest4(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 153 "eq4i3:=subs(\{wmi=w3i,wmr=w3r,vgmr=vg3r,vgmi=vg3i,vd
mr=vd3r,vdmi=vd3i,rhogmr=rhog3r,rhogmi=rhog3i,rhodmr=rhod3r,rhodmi=rho
d3i\},Im(expand(eqntest4(0,0)))):" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 23 "eqtvgr:
=vg1r+vg2r+vg3r:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 31 "eqtvgi:
=vg1i+vg2i+vg3i - vgsol:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 24 
"eqtvdr:=vd1r+vd2r+vd3r :" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 31 "eqtvdi
:=vd1i+vd2i+vd3i - vdsol:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
32 "eqtrhogr:=rhog1r+rhog2r+rhog3r :" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 41 "eqtrhogi:=rhog1i+rhog2i+rhog3i - rhogsol:" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 32 "eqtrhodr:=rhod1r+rhod2r+rhod3r :" }
}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "eqtrhodi:=rhod1i+rhod2i+rh
od3i - rhodsol:" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 324 "eqsolve:=solve(\{eqtvgr,eqt
vgi,eqtvdr,eqtvdi,eqtrhogr,eqtrhogi,eqtrhodr,eqtrhodi,eq1r1,eq1r2,eq1r
3,eq1i1,eq1i2,eq1i3,eq3r1,eq3r2,eq3r3,eq3i1,eq3i2,eq3i3,eq4r2,eq4r3,eq
4i2,eq4i3\},\{vg1r,vg2r,vg3r,vg1i,vg2i,vg3i,vd1r,vd2r,vd3r,vd1i,vd2i,v
d3i,rhog1r,rhog2r,rhog3r,rhog1i,rhog2i,rhog3i,rhod1r,rhod2r,rhod3r,rho
d1i,rhod2i,rhod3i\}):" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }
}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 46 "for i from 1 to 24 do\ncom
bine(eqsolve[i]);\nod;" }{TEXT -1 0 "" }}}}{MARK "59 0 0" 46 }
{VIEWOPTS 1 1 0 1 1 1803 1 1 1 1 }{PAGENUMBERS 0 1 2 33 1 1 }


==> anc/dustywave/dustywaves.f90 <==
!-----------------------------------------------------------------------
! Subroutine to compute exact solution for the DUSTYWAVE problem
! from Laibe & Price (2011), MNRAS xxx, xxx
! http://arXiv.org/abs/1106.1736
!
! Written by Daniel Price (2011), daniel.price@monash.edu
! This code is in the public domain, and may be freely copied,
! modified and distributed provided due attribution is given.
!
!-----------------------------------------------------------------------
module dustywaves
  implicit none

contains

!----------------------------------------------------------------------------------------
! exact_dustywave
!
! Input:
!  time     : time at which to compute the wave solution
!  ampl     : amplitude of the velocity and density perturbations
!             (for this routine assumed to be the same, though this could be relaxed)
!  cs       : sound speed in the gas
!  Kdragin  : drag coefficient between the two fluids
!  lambda   : wavelength of the solution
!  x0       : starting position in box
!  rhogeq   : equilibrium gas density
!  rhodeq   : equilibrium dust density
!  xplot(:) : input array containing spatial positions to compute solution at
! 
! Output:
!  vgaso(:)    : gas velocity (array of values corresponding to each xplot)
!  vdusto(:)   : dust velocity (array of values corresponding to each xplot)
!  rhogaso(:)  : gas density (array of values corresponding to each xplot)
!  rhodusto(:) : dust density (array of values corresponding to each xplot)
!  ierr        : ierr /= 0 is returned if there are fatal errors in the input parameters
!
! Dependencies:
!  cubicsolve_complex : a routine returning the three complex roots to a cubic equation
!
!-----------------------------------------------------------------------------------------
subroutine exact_dustywave(time,ampl,cs,Kdragin,lambda,x0,rhogeq,rhodeq,&
                           xplot,vgaso,vdusto,rhogaso,rhodusto,ierr)
  use cubic,   only:cubicsolve_complex
  implicit none
  integer :: i
  real, parameter :: pi = 3.1415926536
  real, intent(in)    :: time, ampl, cs, Kdragin, lambda, x0, rhogeq, rhodeq
  real, intent(in), dimension(:) :: xplot
  real, intent(out), dimension(size(xplot)) :: vgaso,vdusto,rhogaso,rhodusto
  integer, intent(out) :: ierr
  real :: rhodsol,rhogsol,vdeq,vgeq,vgsol,vdsol
  real :: aa,bb,cc,w1r,w2r,w3r,w1i,w2i,w3i
  real :: k,xk,arg1,arg2,arg3,vgas,vdust,rhogas,rhodust
  real :: vd1r,vd1i,vd2r,vd2i,vd3r,vd3i
  real :: vg1r,vg1i,vg2r,vg2i,vg3r,vg3i
  real :: rhod1r,rhod1i,rhod2r,rhod2i,rhod3r,rhod3i
  real :: rhog1r,rhog1i,rhog2r,rhog2i,rhog3r,rhog3i
  real :: tgas1,tdust1,Kdrag
  complex :: xc(3)

  Kdrag = Kdragin

  print*,'computing two-fluid gas/dust linear wave solution ... '
  print*,' lambda = ',lambda,' ampl = ',ampl,' cs = ',cs,' Kdrag = ',Kdrag
!
! check for errors
!
  ierr = 0
  if (ampl.lt.0.) then
     print*,'error: amplitude < 0 on input'
     ierr = 1
     return
  endif
  if (lambda <= 0.) then
     print*,'error: lambda <= 0 on input'
     ierr = 2
     return
  endif
  if (cs <= 0) then
     print*,'error: sound speed <= 0 on input'
     ierr = 3
     return
  endif
  if (rhogeq <= 0) then
     print*,'error: mean density <= 0 on input'
     ierr = 4
     return
  endif
  if (rhodeq < 0) then
     print*,'error: dust density < 0 on input'
     ierr = 5
     return
  endif
  if (Kdrag < 0) then
     print*,'error: drag coefficient < 0 on input'
     ierr = 6
     return
  elseif (abs(Kdrag).lt.1.e-8) then
     print*,' WARNING: Kdrag = 0 on input; using tiny to avoid divergence '
     Kdrag = 0.
  endif

  print*,' rho(dust),0 = ',rhodeq,' rho(gas),0 = ',rhogeq
  rhodsol = ampl  ! amplitude of dust density perturbation
  rhogsol = ampl  ! amplitude of gas density perturbation
  vdeq    = 0.
  vgeq    = 0.
  vgsol   = ampl  ! amplitude of gas velocity perturbation
  vdsol   = ampl  ! amplitude of dust velocity perturbation
  k       = 2.*pi/lambda ! wavenumber
  
  vd1r = 0.
  vd1i = 0.
  vd2r = 0.
  vd2i = 0.
  vd3r = 0.
  vd3i = 0.
  rhod1r = 0.
  rhod1i = 0.
  rhod2r = 0.
  rhod2i = 0.
  rhod3r = 0.
  rhod3i = 0.
  !
  !--solve cubic to get the 3 solutions for omega
  !  (these each have both real and imaginary components,
  !   labelled w1r, w1i etc.)
  !
  tdust1 = Kdrag/rhodeq
  tgas1  = Kdrag/rhogeq
  aa = (tdust1 + tgas1)
  bb = k**2*cs**2
  cc = bb*tdust1
  
  call cubicsolve_complex(aa,bb,cc,xc)
  !--get solutions for (w = iy instead of y)
  xc = xc*cmplx(0.,1.)
  print*,' roots are ',xc
  
  w1r = real(xc(1))
  w2r = real(xc(2))
  w3r = real(xc(3))
  
  w1i = aimag(xc(1))
  w2i = aimag(xc(2))
  w3i = aimag(xc(3))

!-------------------------------
! G A S  V E L O C I T I E S
!-------------------------------
  vg3r =(k*Kdrag*vdsol*w3r**2*w2r + k*Kdrag*vdsol*w3r**2*w1r - k*Kdrag*vdsol*w3r*w2r*w1r - k*Kdrag*vdsol*w3r*w3i**2 +&
        k*Kdrag*vdsol*w2i*w1i*w3r - k*Kdrag*vdsol*w2r*w1i*w3i + k*Kdrag*vdsol*w2r*w3i**2 - k*Kdrag*vdsol*w2i*w3i*w1r +&
        k*Kdrag*vdsol*w3i**2*w1r - k*Kdrag*vgsol*w3r**2*w2r - k*Kdrag*vgsol*w3r**2*w1r + k*Kdrag*vgsol*w3r*w2r*w1r +&
        k*Kdrag*vgsol*w3r*w3i**2 - k*Kdrag*vgsol*w2i*w1i*w3r + k*Kdrag*vgsol*w2r*w1i*w3i - k*Kdrag*vgsol*w2r*w3i**2 +&
        k*Kdrag*vgsol*w2i*w3i*w1r - k*Kdrag*vgsol*w3i**2*w1r - rhogsol*w3r*w3i**2*w2r*w1i - rhogsol*w3r*w3i**2*w2i*w1r&
        + k*rhogeq*vgsol*w3r**3*w1i + k*rhogeq*vgsol*w3r**3*w2i - k*rhogeq*vgsol*w3r**2*w2r*w3i -&
        k*rhogeq*vgsol*w3r**2*w3i*w1r - k*rhogeq*vgsol*w3r*w2r**2*w1i - k*rhogeq*vgsol*w3r*w1i*w2i**2 +&
        k*rhogeq*vgsol*w3r*w3i**2*w2i - k*rhogeq*vgsol*w2r*w3i**3 - rhogsol*w3r**3*w1i*w2r - rhogsol*w3r**3*w2i*w1r +&
        rhogsol*w3r**2*w2r**2*w1i + rhogsol*w3r**2*w1i*w2i**2 + rhogsol*w3r**2*w2i*w1r**2 + rhogsol*w3r**2*w2i*w1i**2 -&
        rhogsol*w2r**2*w1i**2*w3i + rhogsol*w2r**2*w1i*w3i**2 - rhogsol*w3i*w1r**2*w2r**2 + rhogsol*w3i**3*w1r*w2r +&
        rhogsol*w3i**2*w2i*w1r**2 + rhogsol*w2i*w1i**2*w3i**2 - rhogsol*w1i**2*w2i**2*w3i - rhogsol*w2i**2*w1r**2*w3i +&
        rhogsol*w2i**2*w3i**2*w1i - rhogsol*w2i*w3i**3*w1i - rhogsol*k**2*cs**2*w3r**2*w2i -&
        rhogsol*k**2*cs**2*w3r**2*w1i + rhogsol*k**2*cs**2*w3r*w1i*w2r + rhogsol*k**2*cs**2*w3r*w2i*w1r -&
        rhogsol*k**2*cs**2*w3i*w2r*w1r + rhogsol*k**2*cs**2*w2i*w3i*w1i - rhogsol*k**2*cs**2*w3i**2*w1i -&
        rhogsol*k**2*cs**2*w3i**2*w2i + rhogsol*k**2*cs**2*w3r**2*w3i - k*rhogeq*vgsol*w3r*w2i*w1r**2 +&
        k*rhogeq*vgsol*w3r*w3i**2*w1i - k*rhogeq*vgsol*w3r*w2i*w1i**2 + k*rhogeq*vgsol*w3i*w1r*w2r**2 +&
        k*rhogeq*vgsol*w3i*w2r*w1r**2 + k*rhogeq*vgsol*w3i*w2r*w1i**2 + k*rhogeq*vgsol*w3i*w1r*w2i**2 -&
        k*rhogeq*vgsol*w3i**3*w1r - k*Kdrag*vdsol*w3r**3 + k*Kdrag*vgsol*w3r**3 + rhogsol*k**2*cs**2*w3i**3 +&
        rhogsol*w3r**2*w3i*w2r*w1r - rhogsol*w3r**2*w2i*w3i*w1i)/rhogeq/k/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 -&
        2*w2i*w3i + w3r**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r) 

  vg3i = - 1/rhogeq/k*( - w3r*w3i**2*cs**2*k**2*rhogsol - w3r**3*rhogsol*k**2*cs**2 + w3r**3*w2i*rhogsol*w1i +&
        w3r**2*w3i*w2i*rhogeq*k*vgsol - w3r**2*w2i*w3i*w1r*rhogsol - w2r*w3r**2*w3i*rhogsol*w1i -&
        w2r*w1i*w3i**3*rhogsol - w2r*w3r**3*w1r*rhogsol - w3r**2*w1i*k*Kdrag*vgsol + w3r**2*w2i*k*Kdrag*vdsol +&
        w3r*w3i**2*k*rhogeq*w1r*vgsol + w3r*w1i*w3i**2*rhogsol*w2i - w3r**2*w2i*k*Kdrag*vgsol +&
        w3r**2*w1i*k*Kdrag*vdsol - w3r**2*w1i**2*k*rhogeq*vgsol + w3r**3*k*rhogeq*w1r*vgsol +&
        w3r**2*w3i*w1i*rhogeq*k*vgsol - w3r**2*w1r**2*rhogeq*k*vgsol + w3r**2*w1r*cs**2*k**2*rhogsol +&
        w3r**2*w3i*k*Kdrag*vgsol - w3r**2*w3i*k*Kdrag*vdsol + w2r*w3r*rhogeq*k*vgsol*w3i**2 +&
        w2r*w3r**2*cs**2*k**2*rhogsol + w2r*w3r**3*vgsol*k*rhogeq + w2r*w3i**2*cs**2*k**2*rhogsol -&
        w3i**2*k*rhogeq*w1r**2*vgsol + w3i**2*cs**2*k**2*rhogsol*w1r - 2*w3r**2*k*w2i*rhogeq*w1i*vgsol -&
        w1i**2*rhogeq*k*vgsol*w3i**2 - 2*w3i**2*k*w2i*rhogeq*w1i*vgsol - w3r**2*w2i**2*rhogeq*k*vgsol +&
        w2i*w1i**2*w3i*rhogeq*k*vgsol - w2i*w3i*w1i*k*Kdrag*vdsol + w2i*w3i*w1i*k*Kdrag*vgsol -&
        w2i*w3i*w1r*cs**2*k**2*rhogsol + w2i*rhogeq*k*vgsol*w3i*w1r**2 + w2r*w3i*w1r*k*Kdrag*vdsol -&
        w2i*w3i**2*k*Kdrag*vgsol - w2r*w3i*w1r*k*Kdrag*vgsol + w2i*w3i**2*k*Kdrag*vdsol -&
        2*w2r*w3i**2*k*rhogeq*w1r*vgsol + w2i*w3i**3*rhogeq*k*vgsol + w3r*w2i**2*w1r*rhogeq*k*vgsol +&
        w2r**2*w3i**2*w1r*rhogsol - w1i*w3i**2*k*Kdrag*vgsol + w1i*rhogeq*k*vgsol*w3i**3 + w1i*w3i**2*k*Kdrag*vdsol -&
        w2r*w3r*w3i**2*w1r*rhogsol - w3i**3*k*Kdrag*vdsol + w3i**3*k*Kdrag*vgsol - w2r*w1i*w3i*cs**2*k**2*rhogsol -&
        w1r*w2i*w3i**3*rhogsol + w3i*w2r**2*w1i*rhogeq*k*vgsol + w1i**2*w3i**2*w2r*rhogsol -&
        w3i**2*w2i**2*rhogeq*k*vgsol + w2i**2*w3i*w1i*rhogeq*k*vgsol + w3r*w2i*w1i*cs**2*k**2*rhogsol -&
        w3r*w1i**2*w2r**2*rhogsol - w3r*w2i**2*w1i**2*rhogsol + w3r**2*w1i**2*w2r*rhogsol + w3r**2*w2i**2*w1r*rhogsol -&
        w2r**2*w3i**2*k*rhogeq*vgsol + w3r**2*w2r*w1r**2*rhogsol - w3r**2*w2r**2*rhogeq*k*vgsol +&
        w3r**2*w2r**2*w1r*rhogsol - w3r*w1r**2*w2i**2*rhogsol - w3r*w2r**2*w1r**2*rhogsol - w3r*w2i*w1r*k*Kdrag*vdsol +&
        w3r*w2i*w1r*k*Kdrag*vgsol - w3r*w2r*w1r*cs**2*k**2*rhogsol - 2*w3r**2*w2r*k*rhogeq*w1r*vgsol +&
        w3r*w2r**2*k*rhogeq*w1r*vgsol + w3r*w2r*w1i*k*Kdrag*vgsol + w3r*w2r*w1i**2*k*rhogeq*vgsol -&
        w3r*w2r*w1i*k*Kdrag*vdsol + w3r*w2r*w1r**2*rhogeq*k*vgsol + w2i**2*w3i**2*w1r*rhogsol +&
        w2r*w3i**2*w1r**2*rhogsol)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/(w1i**2 - 2*w3i*w1i +&
        w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r) 

  vg2r = - (w2r**2*rhogsol*w2i*w3i*w1i + w2r**2*rhogsol*k**2*cs**2*w1i + k*Kdrag*vdsol*w3r*w2r*w1r +&
        k*Kdrag*vdsol*w2i*w1i*w3r - k*Kdrag*vdsol*w2r*w1i*w3i + k*Kdrag*vdsol*w2i*w3i*w1r - k*Kdrag*vgsol*w3r*w2r*w1r -&
        k*Kdrag*vgsol*w2i*w1i*w3r + k*Kdrag*vgsol*w2r*w1i*w3i - k*Kdrag*vgsol*w2i*w3i*w1r - rhogsol*w3r**2*w2r**2*w1i -&
        rhogsol*w3r**2*w1i*w2i**2 + rhogsol*w3r**2*w2i*w1r**2 + rhogsol*w3r**2*w2i*w1i**2 - rhogsol*w2r**2*w1i**2*w3i -&
        rhogsol*w2r**2*w1i*w3i**2 - rhogsol*w3i*w1r**2*w2r**2 + rhogsol*w3i**2*w2i*w1r**2 + rhogsol*w2i*w1i**2*w3i**2 -&
        rhogsol*w1i**2*w2i**2*w3i - rhogsol*w2i**2*w1r**2*w3i - rhogsol*w2i**2*w3i**2*w1i + w2r**3*rhogsol*w3i*w1r -&
        rhogsol*k**2*cs**2*w3r*w1i*w2r + rhogsol*k**2*cs**2*w3r*w2i*w1r - rhogsol*k**2*cs**2*w3i*w2r*w1r -&
        rhogsol*k**2*cs**2*w2i*w3i*w1i - k*rhogeq*vgsol*w3r*w2i*w1r**2 - k*rhogeq*vgsol*w3r*w2i*w1i**2 +&
        k*rhogeq*vgsol*w3i*w2r*w1r**2 + k*rhogeq*vgsol*w3i*w2r*w1i**2 + w2r**2*rhogsol*k**2*cs**2*w3i +&
        w2i**3*rhogsol*w3i*w1i - w2r**3*k*Kdrag*vgsol + w2r**3*k*Kdrag*vdsol - w2r**3*vgsol*k*rhogeq*w1i +&
        w2i*vgsol*k*rhogeq*w1r*w2r**2 + w2i**3*vgsol*k*rhogeq*w1r - w2i**2*w2r*vgsol*k*rhogeq*w1i -&
        w3r*w2i**3*rhogsol*w1r + w3r*w2r**3*rhogsol*w1i - w3r*w2r**2*rhogsol*w2i*w1r - w3r*w2i**2*k*Kdrag*vdsol +&
        w3r*w2i**2*rhogsol*w1i*w2r + w3r*w2i**2*k*Kdrag*vgsol - w3r**2*vgsol*k*rhogeq*w2i*w1r +&
        w3r**2*w2r*k*rhogeq*vgsol*w1i + w3r*w2r**2*k*Kdrag*vgsol - w3r*w2r**2*k*Kdrag*vdsol +&
        w3r*w2r**2*k*rhogeq*vgsol*w2i + w3r*w2i**3*k*rhogeq*vgsol - w2r**3*k*rhogeq*vgsol*w3i -&
        w2i**3*rhogsol*k**2*cs**2 - vgsol*k*rhogeq*w2i*w1r*w3i**2 + w2i**2*k*Kdrag*vgsol*w1r - w2i**2*k*Kdrag*vgsol*w2r&
        - w2i**2*k*Kdrag*vdsol*w1r + w2i**2*rhogsol*k**2*cs**2*w3i - w2i**2*k*rhogeq*vgsol*w2r*w3i +&
        w2i**2*rhogsol*k**2*cs**2*w1i + w2i**2*rhogsol*w3i*w2r*w1r - w2r**2*k*Kdrag*vdsol*w1r +&
        w2r**2*k*Kdrag*vgsol*w1r + w2r*vgsol*k*rhogeq*w1i*w3i**2 + w2i**2*k*Kdrag*vdsol*w2r -&
        w2r**2*rhogsol*k**2*cs**2*w2i)/rhogeq/k/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/(w2r**2 +&
        w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

  vg2i =(w1r**2*w2i**2*k*rhogeq*vgsol - w2r**2*w2i*k*Kdrag*vgsol + w2i**2*w1i**2*k*rhogeq*vgsol -&
        w1i*w2i**3*rhogeq*k*vgsol - w2i**3*w3i*rhogeq*k*vgsol - w3r**2*k*w2i*rhogeq*w1i*vgsol -&
        w3i**2*k*w2i*rhogeq*w1i*vgsol + w3r*w2i*w1i*w2r**2*rhogsol + w3r**2*w2i**2*rhogeq*k*vgsol -&
        w2i**2*w1r*cs**2*k**2*rhogsol - w2i*w1i**2*w3i*rhogeq*k*vgsol + w2i*w3i*w1i*k*Kdrag*vdsol -&
        w2i*w3i*w1i*k*Kdrag*vgsol - w2r**2*w3i*w2i*rhogeq*k*vgsol + w2i*w3i*w1r*cs**2*k**2*rhogsol -&
        w2i*rhogeq*k*vgsol*w3i*w1r**2 + w2r**3*cs**2*k**2*rhogsol - w2r**2*w1i*w2i*rhogeq*k*vgsol +&
        w2r**2*w2i*w3i*w1r*rhogsol + w2r*w3i*w1r*k*Kdrag*vdsol - w2i**2*w1i*k*Kdrag*vdsol - w2r*w3i*w1r*k*Kdrag*vgsol -&
        w2r*w3i**2*k*rhogeq*w1r*vgsol - w2r*w1r*w2i**2*rhogeq*k*vgsol + 2*w3r*w2i**2*w1r*rhogeq*k*vgsol +&
        w2r**2*w1i*k*Kdrag*vgsol - w2r**2*w3i**2*w1r*rhogsol + w3r*w2i**3*w1i*rhogsol + w2i**2*w1i*k*Kdrag*vgsol -&
        w2r*w1i*w3i*cs**2*k**2*rhogsol + 2*w3i*w2r**2*w1i*rhogeq*k*vgsol + w1i**2*w3i**2*w2r*rhogsol +&
        w3i**2*w2i**2*rhogeq*k*vgsol + 2*w2i**2*w3i*w1i*rhogeq*k*vgsol + w3r*w2i*w1i*cs**2*k**2*rhogsol -&
        w3r*w1i**2*w2r**2*rhogsol - w3r*w2i**2*w1i**2*rhogsol + w3r**2*w1i**2*w2r*rhogsol - w3r**2*w2i**2*w1r*rhogsol +&
        w2r**2*w2i*k*Kdrag*vdsol - w2r**3*k*rhogeq*w1r*vgsol + w2i**2*w3i*k*Kdrag*vgsol - w2i**2*w3i*k*Kdrag*vdsol +&
        w2r*w2i**2*cs**2*k**2*rhogsol - w2r*w2i**2*w3i*rhogsol*w1i + w2r**2*w3i**2*k*rhogeq*vgsol +&
        w2r**2*w1r**2*rhogeq*k*vgsol - w2r**2*w1r*cs**2*k**2*rhogsol + w3r**2*w2r*w1r**2*rhogsol +&
        w2r**2*w3i*k*Kdrag*vgsol - w2r**2*w3i*k*Kdrag*vdsol - w2r**2*w1i*k*Kdrag*vdsol + w2r**2*w1i**2*k*rhogeq*vgsol -&
        w3r*w2r**2*cs**2*k**2*rhogsol + w3r*w2r*w2i**2*w1r*rhogsol - w3r*w2i**2*cs**2*k**2*rhogsol -&
        w3r*w2r**3*rhogeq*k*vgsol + w3r**2*w2r**2*rhogeq*k*vgsol - w3r**2*w2r**2*w1r*rhogsol - w2r**3*w3i*rhogsol*w1i -&
        w3r*w1r**2*w2i**2*rhogsol - w3r*w2r**2*w1r**2*rhogsol - w3r*w2i*w1r*k*Kdrag*vdsol + w3r*w2i*w1r*k*Kdrag*vgsol +&
        w3r*w2r**3*w1r*rhogsol + w3r*w2r*w1r*cs**2*k**2*rhogsol - w3r**2*w2r*k*rhogeq*w1r*vgsol +&
        2*w3r*w2r**2*k*rhogeq*w1r*vgsol - w3r*w2r*w2i**2*rhogeq*k*vgsol - w3r*w2r*w1i*k*Kdrag*vgsol -&
        w3r*w2r*w1i**2*k*rhogeq*vgsol + w3r*w2r*w1i*k*Kdrag*vdsol - w3r*w2r*w1r**2*rhogeq*k*vgsol +&
        w2i**3*w3i*w1r*rhogsol - w2i**3*k*Kdrag*vgsol - w2i**2*w3i**2*w1r*rhogsol + w2i**3*k*Kdrag*vdsol +&
        w2r*w3i**2*w1r**2*rhogsol)/rhogeq/k/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/(w2r**2 +&
        w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

  vg1r =( - rhogsol*w1i**3*w3i*w2i + rhogsol*k**2*cs**2*w1i**3 - rhogsol*w3i*w2r*w1r**3 - k*Kdrag*vgsol*w2r*w1r**2 +&
        k*Kdrag*vdsol*w2r*w1r**2 - k*Kdrag*vdsol*w1r*w1i**2 - k*Kdrag*vgsol*w2r*w1i**2 + k*Kdrag*vdsol*w2r*w1i**2 +&
        k*Kdrag*vgsol*w1r*w1i**2 - k*Kdrag*vdsol*w1r**3 + k*Kdrag*vgsol*w1r**3 - w3r*rhogsol*w2i*w1r**3 -&
        w3r*Kdrag*w1i**2*k*vgsol + w3r*k*Kdrag*vdsol*w1r**2 + w3r*k*Kdrag*vdsol*w1i**2 - w3r*Kdrag*w1r**2*k*vgsol -&
        k*Kdrag*vdsol*w3r*w2r*w1r - k*Kdrag*vdsol*w2i*w1i*w3r - k*Kdrag*vdsol*w2r*w1i*w3i + k*Kdrag*vdsol*w2i*w3i*w1r +&
        k*Kdrag*vgsol*w3r*w2r*w1r + k*Kdrag*vgsol*w2i*w1i*w3r + k*Kdrag*vgsol*w2r*w1i*w3i - k*Kdrag*vgsol*w2i*w3i*w1r +&
        k*rhogeq*vgsol*w3r*w2r**2*w1i + k*rhogeq*vgsol*w3r*w1i*w2i**2 - rhogsol*w3r**2*w2r**2*w1i -&
        rhogsol*w3r**2*w1i*w2i**2 + rhogsol*w3r**2*w2i*w1r**2 + rhogsol*w3r**2*w2i*w1i**2 + rhogsol*w2r**2*w1i**2*w3i -&
        rhogsol*w2r**2*w1i*w3i**2 + rhogsol*w3i*w1r**2*w2r**2 + rhogsol*w3i**2*w2i*w1r**2 + rhogsol*w2i*w1i**2*w3i**2 +&
        rhogsol*w1i**2*w2i**2*w3i + rhogsol*w2i**2*w1r**2*w3i - rhogsol*w2i**2*w3i**2*w1i -&
        rhogsol*k**2*cs**2*w3r*w1i*w2r + rhogsol*k**2*cs**2*w3r*w2i*w1r + rhogsol*k**2*cs**2*w3i*w2r*w1r +&
        rhogsol*k**2*cs**2*w2i*w3i*w1i - k*rhogeq*vgsol*w3i*w1r*w2r**2 - k*rhogeq*vgsol*w3i*w1r*w2i**2 -&
        w3r**2*vgsol*k*rhogeq*w2i*w1r + w3r**2*w2r*k*rhogeq*vgsol*w1i + w3r*rhogsol*w1i**3*w2r -&
        vgsol*k*rhogeq*w2i*w1r*w3i**2 - w3r*w1r**2*k*rhogeq*vgsol*w1i - w3r*w1i**3*k*rhogeq*vgsol -&
        w3r*w1r*rhogsol*w2i*w1i**2 + w3r*rhogsol*w1i*w2r*w1r**2 + w2r*vgsol*k*rhogeq*w1i*w3i**2 -&
        rhogsol*w3i*w2r*w1r*w1i**2 - rhogeq*w2r*w1i*k*vgsol*w1r**2 - rhogeq*w2r*w1i**3*k*vgsol +&
        k*rhogeq*vgsol*w2i*w1r**3 - rhogsol*k**2*cs**2*w2i*w1r**2 + k*rhogeq*vgsol*w3i*w1r*w1i**2 +&
        rhogsol*k**2*cs**2*w1i*w1r**2 - rhogsol*k**2*cs**2*w3i*w1i**2 + k*rhogeq*vgsol*w3i*w1r**3 -&
        rhogsol*k**2*cs**2*w1i**2*w2i - rhogsol*k**2*cs**2*w3i*w1r**2 - rhogsol*w3i*w1r**2*w2i*w1i +&
        w1r*k*rhogeq*vgsol*w2i*w1i**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r)/(w2r**2 + w1r**2 +&
        w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/rhogeq/k 

  vg1i = - ( - w1r**2*w2i**2*k*rhogeq*vgsol - w2i**2*w1i**2*k*rhogeq*vgsol - w3r**2*w1i**2*k*rhogeq*vgsol -&
        w3r**2*w1r**2*rhogeq*k*vgsol - w3r*w2r*w1r**3*rhogsol - w3r*w1i**2*w2r*rhogsol*w1r -&
        w3i**2*k*rhogeq*w1r**2*vgsol + w3r**2*k*w2i*rhogeq*w1i*vgsol - w1i**2*rhogeq*k*vgsol*w3i**2 +&
        w3i**2*k*w2i*rhogeq*w1i*vgsol + w1i**3*k*rhogeq*vgsol*w3i - w3r*w2i*w1i*rhogsol*w1r**2 - w1i**3*k*Kdrag*vdsol -&
        2*w2i*w1i**2*w3i*rhogeq*k*vgsol + w2i*w3i*w1r*rhogsol*w1i**2 - w1i**2*k*Kdrag*vgsol*w3i -&
        w1i*k*Kdrag*vdsol*w1r**2 + w1i**2*k*rhogeq*vgsol*w3r*w1r + w1i*k*Kdrag*vgsol*w1r**2 - w1r**3*cs**2*k**2*rhogsol&
        + cs**2*k**2*rhogsol*w3r*w1r**2 + w3i*k*Kdrag*vdsol*w1r**2 - w2i*w3i*w1i*k*Kdrag*vdsol +&
        w2i*w3i*w1i*k*Kdrag*vgsol + cs**2*k**2*rhogsol*w3r*w1i**2 + w3i*k*Kdrag*vdsol*w1i**2 +&
        w1i**3*w2i*rhogeq*k*vgsol + w2r*k*rhogeq*w1r*vgsol*w1i**2 - w2i*k*Kdrag*vgsol*w1i**2 + w2i*k*Kdrag*vdsol*w1i**2&
        + w1r**2*rhogeq*k*vgsol*w3i*w1i + w1r**3*rhogeq*k*vgsol*w3r + w2i*k*Kdrag*vdsol*w1r**2 +&
        w2i*w3i*w1r*cs**2*k**2*rhogsol - 2*w2i*rhogeq*k*vgsol*w3i*w1r**2 - w3i*k*Kdrag*vgsol*w1r**2 -&
        w2r*w3i*w1r*k*Kdrag*vdsol + w2r*w3i*w1r*k*Kdrag*vgsol + w2r*w3i**2*k*rhogeq*w1r*vgsol +&
        w3r*w2i**2*w1r*rhogeq*k*vgsol - w2r**2*w3i**2*w1r*rhogsol - w1i**3*w2r*rhogsol*w3i - w2r*w1r**2*rhogsol*w3i*w1i&
        - w2i*k*Kdrag*vgsol*w1r**2 - w2r*w1i*w3i*cs**2*k**2*rhogsol + w2i*w3i*w1r**3*rhogsol +&
        w3i*w2r**2*w1i*rhogeq*k*vgsol + w1i**2*w3i**2*w2r*rhogsol + w1i*w2i*rhogeq*k*vgsol*w1r**2 +&
        w2i**2*w3i*w1i*rhogeq*k*vgsol - w3r*w2i*w1i*cs**2*k**2*rhogsol + w3r*w1i**2*w2r**2*rhogsol +&
        w3r*w2i**2*w1i**2*rhogsol + w3r**2*w1i**2*w2r*rhogsol - w3r**2*w2i**2*w1r*rhogsol -&
        w2r**2*w1r**2*rhogeq*k*vgsol + w3r**2*w2r*w1r**2*rhogsol - w2r**2*w1i**2*k*rhogeq*vgsol -&
        w1r*cs**2*k**2*rhogsol*w1i**2 - w3r**2*w2r**2*w1r*rhogsol + w3r*w1r**2*w2i**2*rhogsol +&
        w3r*w2r**2*w1r**2*rhogsol - w3r*w2i*w1i**3*rhogsol + w1i**3*k*Kdrag*vgsol - w3r*w2i*w1r*k*Kdrag*vdsol +&
        w3r*w2i*w1r*k*Kdrag*vgsol - w3r*w2r*w1r*cs**2*k**2*rhogsol + w3r**2*w2r*k*rhogeq*w1r*vgsol +&
        w3r*w2r**2*k*rhogeq*w1r*vgsol - w3r*w2r*w1i*k*Kdrag*vgsol - 2*w3r*w2r*w1i**2*k*rhogeq*vgsol +&
        w3r*w2r*w1i*k*Kdrag*vdsol - 2*w3r*w2r*w1r**2*rhogeq*k*vgsol + w2r*k*rhogeq*w1r**3*vgsol +&
        w2r*w1r**2*cs**2*k**2*rhogsol - w2i**2*w3i**2*w1r*rhogsol + rhogsol*k**2*cs**2*w1i**2*w2r +&
        w2r*w3i**2*w1r**2*rhogsol)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r)/(w2r**2 + w1r**2 +&
        w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/rhogeq/k 

!-------------------------------
! D U S T  V E L O C I T I E S
!-------------------------------
  if (Kdrag.gt.0.) then

  vd3r = - (rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol + rhogeq**2*w3i**4*k*w1r*vgsol -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r -&
        rhogeq**2*cs**2*k**3*w2i**2*w1r*vgsol + rhogeq*cs**4*k**4*w2r*w1r*rhogsol -&
        rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol - rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vgsol -&
        rhogeq**2*cs**2*k**3*w2r*w1i**2*vgsol + rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vdsol -&
        rhogeq**2*cs**2*k**3*w2r*w1r**2*vgsol - rhogeq*w3i**4*cs**2*k**2*rhogsol - rhogeq*cs**4*k**4*w2i*w1i*rhogsol +&
        rhogeq*cs**2*k**2*w1i**2*w2r**2*rhogsol + rhogeq**2*w3i**4*w2r*k*vgsol - rhogeq*w3i**3*k*Kdrag*vdsol*w1r +&
        2*rhogeq*w3i**3*k*Kdrag*vgsol*w2r + rhogeq*w2i**2*w1i**2*cs**2*k**2*rhogsol +&
        rhogeq*w2i**2*w1r**2*cs**2*k**2*rhogsol - rhogeq*w3i**4*w2r*w1r*rhogsol + rhogeq*w3i**4*w1i*rhogsol*w2i +&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i + w3i*cs**4*k**4*rhogeq*rhogsol*w1i + w3i**2*Kdrag**2*k*vgsol*w1r -&
        w3i**3*Kdrag*rhogsol*k**2*cs**2 - w3i**3*Kdrag*rhogsol*w2r*w1r + w3i**3*Kdrag*rhogsol*w2i*w1i -&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i - w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w2i**2 +&
        rhogeq*w3i**3*rhogsol*k**2*cs**2*w2i + rhogeq*w3i**3*rhogsol*k**2*cs**2*w1i - rhogeq*w3i**3*rhogsol*w2r**2*w1i&
        - rhogeq*w3i**3*rhogsol*w1i*w2i**2 - rhogeq*w3i**3*rhogsol*w2i*w1r**2 -&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1r**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1i**2 -&
        rhogeq*w3i**3*rhogsol*w2i*w1i**2 - rhogeq*w3i**3*k*Kdrag*vdsol*w2r + 2*rhogeq*w3i**3*k*Kdrag*vgsol*w1r +&
        w3r*rhogeq**2*cs**2*k**3*w2i**2*vgsol + w3r*rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol -&
        w3r*rhogeq**2*w3i**2*k*w1r**2*vgsol + w3r*rhogeq*w3i**2*cs**2*k**2*rhogsol*w1r +&
        2*w3r*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol - w3r*rhogeq*cs**4*k**4*w2r*rhogsol +&
        w3r*rhogeq**2*cs**2*k**3*w2r**2*vgsol + w3r**4*rhogeq**2*w2r*vgsol*k - w3r**4*rhogeq*w2r*w1r*rhogsol +&
        w3r**4*rhogeq**2*k*w1r*vgsol - w3r**4*rhogeq*rhogsol*k**2*cs**2 + w3r**4*rhogeq*w2i*rhogsol*w1i +&
        2*w3r*rhogeq*w2i*w3i*w1i*k*Kdrag*vgsol + 2*w3r*rhogeq**2*w2i*k*vgsol*w3i*w1r**2 +&
        2*w3r*rhogeq*w2r*w3i*w1r*k*Kdrag*vdsol - 2*w3r*rhogeq*w2i*w3i**2*k*Kdrag*vgsol - w3r*w3i**2*Kdrag**2*k*vgsol +&
        w3r*w3i**2*Kdrag**2*k*vdsol - w3r*rhogeq**2*w1i**2*k*vgsol*w3i**2 - 2*w3r*rhogeq**2*w3i**2*k*w2i*w1i*vgsol +&
        2*w3r*rhogeq**2*w2i*w1i**2*w3i*k*vgsol + w3r*w3i**2*Kdrag*rhogsol*w1i*w2r + w3r*w3i**2*Kdrag*rhogsol*w2i*w1r -&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2r - w3r*Kdrag*rhogsol*k**2*cs**2*w2i*w1r +&
        w3r*Kdrag*k*rhogeq*vgsol*w2i*w1r**2 + w3r*Kdrag*k*rhogeq*vgsol*w2i*w1i**2 + w3r*Kdrag**2*k*vdsol*w2r*w1r -&
        w3r*Kdrag**2*k*vdsol*w2i*w1i - w3r*Kdrag**2*k*vgsol*w2r*w1r + w3r*Kdrag**2*k*vgsol*w2i*w1i +&
        w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1i + w3r*Kdrag*k*rhogeq*vgsol*w1i*w2i**2 - w3r*rhogeq**2*w2r**2*w3i**2*k*vgsol&
        - 2*w3r*rhogeq*w2r*w3i*w1r*k*Kdrag*vgsol + w3r*rhogeq*w2i*w3i**2*k*Kdrag*vdsol -&
        2*w3r*rhogeq**2*w2r*w3i**2*k*w1r*vgsol + w3r*rhogeq*w2r**2*w3i**2*w1r*rhogsol -&
        2*w3r*rhogeq*w1i*w3i**2*k*Kdrag*vgsol + w3r*rhogeq*w1i*w3i**2*k*Kdrag*vdsol +&
        2*w3r*rhogeq**2*w3i*w2r**2*w1i*k*vgsol + w3r*rhogeq*w1i**2*w3i**2*w2r*rhogsol -&
        w3r*rhogeq**2*w3i**2*w2i**2*k*vgsol - w3r*rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol -&
        w3r*rhogeq*cs**2*k**2*w2r*w1r**2*rhogsol - w3r*rhogeq*cs**2*k**2*w2r**2*w1r*rhogsol +&
        w3r*rhogeq*w2i**2*w3i**2*w1r*rhogsol + w3r*rhogeq*w2r*w3i**2*w1r**2*rhogsol -&
        2*w3r*rhogeq**2*cs**2*k**3*w3i*w2i*vgsol - w3r*rhogeq*w2i**2*w1r*cs**2*k**2*rhogsol +&
        2*w3r*rhogeq**2*w2i**2*w3i*w1i*k*vgsol + w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol + w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol -&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol + w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol -&
        2*w3r*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol + w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol -&
        w3r*rhogeq*cs**4*k**4*w1r*rhogsol - 2*w3r*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol +&
        2*w3r*rhogeq**2*cs**2*k**3*w2r*w1r*vgsol - 2*w3r*rhogeq*w2i*w3i*w1i*k*Kdrag*vdsol +&
        2*w3r*rhogeq**2*cs**2*k**3*w2i*w1i*vgsol + w3r**2*w3i*rhogeq*rhogsol*k**2*cs**2*w1i -&
        w3r**2*w3i*rhogeq*rhogsol*w2r**2*w1i - w3r**2*w3i*rhogeq*rhogsol*w1i*w2i**2 -&
        w3r**2*w3i*rhogeq*rhogsol*w2i*w1r**2 - w3r**2*w3i*rhogeq*rhogsol*w2i*w1i**2 -&
        w3r**2*w3i*rhogeq*k*Kdrag*vdsol*w2r - w3r**2*Kdrag*rhogsol*w3i*w2r*w1r + w3r**2*Kdrag*rhogsol*w2i*w3i*w1i -&
        w3r**2*w3i*rhogeq*k*Kdrag*vdsol*w1r + w3r**2*w3i*rhogeq*rhogsol*k**2*cs**2*w2i -&
        w3r**2*Kdrag*rhogsol*k**2*cs**2*w3i + w3r**2*Kdrag*rhogsol*k**2*cs**2*w2i + w3r**2*Kdrag*rhogsol*k**2*cs**2*w1i&
        + 2*w3r**2*Kdrag*k*rhogeq*vgsol*w2r*w3i + 2*w3r**2*Kdrag*k*rhogeq*vgsol*w3i*w1r +&
        2*w3r**2*rhogeq**2*w2r*k*vgsol*w3i**2 - w3r**2*rhogeq**2*cs**2*k**3*w2r*vgsol +&
        w3r**2*rhogeq*w2r*w1i*k*Kdrag*vgsol + w3r**2*rhogeq**2*w2r*w1i**2*k*vgsol - w3r**2*rhogeq*w2r*w1i*k*Kdrag*vdsol&
        + w3r**2*rhogeq**2*w2r*w1r**2*k*vgsol - w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol - w3r**2*Kdrag**2*k*vdsol*w2r -&
        w3r**2*rhogeq*w2i**2*w1i**2*rhogsol - w3r**2*rhogeq*w1r**2*w2i**2*rhogsol - w3r**2*rhogeq*w2r**2*w1r**2*rhogsol&
        + w3r**2*rhogeq*cs**4*k**4*rhogsol - w3r**2*rhogeq*w1i**2*w2r**2*rhogsol - w3r**2*Kdrag*rhogsol*w1i*w2i**2 -&
        w3r**2*Kdrag*rhogsol*w2i*w1r**2 - w3r**2*Kdrag*rhogsol*w2i*w1i**2 - w3r**2*Kdrag*rhogsol*w2r**2*w1i -&
        w3r**2*Kdrag**2*k*vdsol*w1r + w3r**2*Kdrag**2*k*vgsol*w2r + w3r**2*Kdrag**2*k*vgsol*w1r +&
        w3r**3*Kdrag*rhogsol*w2i*w1r + w3r**3*rhogeq*w2i*k*Kdrag*vdsol - w3r**3*rhogeq**2*w2i**2*k*vgsol +&
        w3r**2*rhogeq**2*w2i**2*w1r*k*vgsol - 2*w3r**2*rhogeq*w2r*w3i**2*w1r*rhogsol +&
        2*w3r**2*rhogeq**2*w3i**2*k*w1r*vgsol + 2*w3r**2*rhogeq*w1i*w3i**2*rhogsol*w2i -&
        w3r**2*rhogeq*w2i*w1r*k*Kdrag*vdsol + w3r**2*rhogeq*w2i*w1r*k*Kdrag*vgsol - w3r**3*rhogeq**2*w1i**2*k*vgsol -&
        2*w3r**3*rhogeq**2*w2r*k*w1r*vgsol + w3r**3*rhogeq*w2r**2*w1r*rhogsol + w3r**3*rhogeq*w2r*cs**2*k**2*rhogsol -&
        2*w3r**3*rhogeq*w2i*k*Kdrag*vgsol - w3r**3*rhogeq**2*w1r**2*k*vgsol + w3r**3*rhogeq*w1r*cs**2*k**2*rhogsol -&
        w3r**3*rhogeq**2*w2r**2*k*vgsol + w3r**3*rhogeq*w1i*k*Kdrag*vdsol - 2*w3r**3*rhogeq**2*k*w2i*w1i*vgsol +&
        w3r**3*rhogeq*w2r*w1r**2*rhogsol + w3r**3*rhogeq*w1i**2*w2r*rhogsol + w3r**3*rhogeq*w2i**2*w1r*rhogsol -&
        2*w3r**3*rhogeq*w1i*k*Kdrag*vgsol + w3r**3*Kdrag*rhogsol*w1i*w2r + w3r**2*rhogeq**2*w2r**2*k*w1r*vgsol -&
        2*w3r**2*rhogeq*w3i**2*cs**2*k**2*rhogsol + w3r**3*Kdrag**2*k*vdsol + w3i**2*rhogeq**2*cs**2*k**3*w2r*vgsol -&
        w3r**3*Kdrag**2*k*vgsol + w3i**2*rhogeq*w2i*w1r*k*Kdrag*vdsol - w3i**2*Kdrag**2*k*vdsol*w2r +&
        w3i**2*Kdrag**2*k*vgsol*w2r - w3i**2*Kdrag*rhogsol*w2r**2*w1i - w3i**2*Kdrag*rhogsol*w1i*w2i**2 -&
        w3i**2*Kdrag*rhogsol*w2i*w1r**2 - w3i**2*Kdrag*rhogsol*w2i*w1i**2 + w3i**2*Kdrag*rhogsol*k**2*cs**2*w2i +&
        w3i**2*Kdrag*rhogsol*k**2*cs**2*w1i - Kdrag*k*rhogeq*vgsol*w3i*w1r*w2r**2 - Kdrag*k*rhogeq*vgsol*w3i*w2r*w1r**2&
        - Kdrag*k*rhogeq*vgsol*w3i*w2r*w1i**2 - Kdrag*k*rhogeq*vgsol*w3i*w1r*w2i**2 +&
        Kdrag*rhogsol*k**2*cs**2*w3i*w2r*w1r - Kdrag*rhogsol*k**2*cs**2*w2i*w3i*w1i + Kdrag*rhogsol*w2r**2*w1i**2*w3i +&
        Kdrag*rhogsol*w3i*w1r**2*w2r**2 + Kdrag*rhogsol*w1i**2*w2i**2*w3i + Kdrag*rhogsol*w2i**2*w1r**2*w3i +&
        Kdrag**2*k*vdsol*w2r*w1i*w3i + Kdrag**2*k*vdsol*w2i*w3i*w1r - Kdrag**2*k*vgsol*w2r*w1i*w3i -&
        Kdrag**2*k*vgsol*w2i*w3i*w1r - w3i**2*Kdrag**2*k*vdsol*w1r + rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vdsol -&
        rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vgsol - w3i**2*rhogeq**2*w2i**2*w1r*k*vgsol -&
        w3i**2*rhogeq**2*w2r**2*k*w1r*vgsol - w3i**2*rhogeq*w2i*w1r*k*Kdrag*vgsol - w3i**2*rhogeq*w2r*w1i*k*Kdrag*vgsol&
        - w3i**2*rhogeq**2*w2r*w1i**2*k*vgsol + w3i**2*rhogeq*w2r*w1i*k*Kdrag*vdsol -&
        w3i**2*rhogeq**2*w2r*w1r**2*k*vgsol + w3i**2*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w3i**2*rhogeq*w2i**2*w1i**2*rhogsol + w3i**2*rhogeq*w1r**2*w2i**2*rhogsol + w3i**2*rhogeq*w2r**2*w1r**2*rhogsol&
        - w3i**2*rhogeq*cs**4*k**4*rhogsol + w3i**2*rhogeq*w1i**2*w2r**2*rhogsol)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2&
        + w3i**2 - 2*w3r*w1r)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/k/rhogeq/Kdrag 

  vd3i = - (cs**2*k**3*rhogeq*w3i**2*Kdrag*vgsol - cs**2*k**3*rhogeq*w3i**2*Kdrag*vdsol -&
        2*cs**4*k**4*rhogeq*w3r*w3i*rhogsol - 4*cs**2*k**2*rhogeq*w3r*w3i*w2r*w1r*rhogsol +&
        4*cs**2*k**2*rhogeq*w3r*w3i*w2i*rhogsol*w1i - cs**2*k**3*rhogeq*w3r**2*Kdrag*vgsol +&
        cs**2*k**3*rhogeq*w3r**2*Kdrag*vdsol - 2*cs**2*k**3*rhogeq**2*w3i*w2r*w1r*vgsol +&
        2*cs**2*k**3*rhogeq**2*w3r*w3i*w2r*vgsol + 2*cs**2*k**3*rhogeq**2*w3r*w3i*w1r*vgsol -&
        w3r**2*w1i*k*Kdrag**2*vgsol + w3r**2*w1i*k*Kdrag**2*vdsol + rhogeq*w3i*w3r**2*w1i*k*Kdrag*vdsol -&
        rhogeq**2*w3i*w3r**2*w1i**2*k*vgsol + 2*rhogeq**2*w3i**2*w3r**2*w1i*k*vgsol -&
        rhogeq**2*w3i*w3r**2*w1r**2*k*vgsol + rhogeq*w3i*w3r**2*w1r*cs**2*k**2*rhogsol +&
        2*rhogeq*w3i**2*w3r**2*k*Kdrag*vgsol - 2*rhogeq*w3i**2*w3r**2*k*Kdrag*vdsol +&
        rhogeq*w3i*w2r*w3r**2*cs**2*k**2*rhogsol + rhogeq*w3i**3*w2r*cs**2*k**2*rhogsol -&
        rhogeq**2*w3i**3*k*w1r**2*vgsol + rhogeq*w3i**3*cs**2*k**2*rhogsol*w1r - 2*rhogeq**2*w3i*w3r**2*k*w2i*w1i*vgsol&
        - rhogeq**2*w3i**3*w1i**2*k*vgsol - 2*rhogeq**2*w3i**3*k*w2i*w1i*vgsol - rhogeq**2*w3i*w3r**2*w2i**2*k*vgsol +&
        rhogeq**2*w3i**2*w2i*w1i**2*k*vgsol - rhogeq*w3i**2*w2i*w1i*k*Kdrag*vdsol +&
        2*rhogeq**2*w3i**2*w3r**2*w2i*k*vgsol - 2*rhogeq*w3i**2*w3r**2*w2i*w1r*rhogsol -&
        2*rhogeq*w3i**2*w2r*w3r**2*rhogsol*w1i - rhogeq*w3i**4*w2r*w1i*rhogsol + rhogeq*w3i*w3r**2*w2i*k*Kdrag*vdsol +&
        w3r**2*w3i*k*Kdrag**2*vgsol - w3r**2*w3i*k*Kdrag**2*vdsol - w2i*w3i**2*k*Kdrag**2*vgsol +&
        w2i*w3i**2*k*Kdrag**2*vdsol - w1i*w3i**2*k*Kdrag**2*vgsol + w1i*w3i**2*k*Kdrag**2*vdsol +&
        rhogeq**2*w3i**2*w2i*k*vgsol*w1r**2 + rhogeq*w3i**2*w2r*w1r*k*Kdrag*vdsol + rhogeq*w3i**3*w2i*k*Kdrag*vdsol -&
        2*rhogeq**2*w3i**3*w2r*k*w1r*vgsol + rhogeq**2*w3i**4*w2i*k*vgsol + 2*rhogeq**2*w3i*w3r*w2i**2*w1r*k*vgsol +&
        rhogeq*w3i**3*w1i**2*w2r*rhogsol - rhogeq**2*w3i**3*w2i**2*k*vgsol - 2*rhogeq*w3i*w3r*w1i**2*w2r**2*rhogsol -&
        2*rhogeq*w3i*w3r*w2i**2*w1i**2*rhogsol + rhogeq*w3i*w3r**2*w1i**2*w2r*rhogsol +&
        rhogeq*w3i*w3r**2*w2i**2*w1r*rhogsol - rhogeq**2*w3i**3*w2r**2*k*vgsol + rhogeq*w3i*w3r**2*w2r*w1r**2*rhogsol -&
        2*rhogeq**2*w3i*w3r**2*w2r*k*w1r*vgsol + rhogeq*w3i**3*w2r**2*w1r*rhogsol + rhogeq**2*w3i**4*w1i*k*vgsol +&
        rhogeq*w3i**3*w1i*k*Kdrag*vdsol - rhogeq*w3i**4*k*Kdrag*vdsol + rhogeq*w3i**4*k*Kdrag*vgsol -&
        rhogeq*w3i**4*w1r*w2i*rhogsol - Kdrag*w2r*w3r*w3i**2*w1r*rhogsol - Kdrag*w1r*w2i*w3i**3*rhogsol +&
        Kdrag*w2r*w3i**2*cs**2*k**2*rhogsol - Kdrag*w3i**2*k*rhogeq*w1r**2*vgsol + Kdrag*w3i**2*cs**2*k**2*rhogsol*w1r&
        - Kdrag*w1i**2*rhogeq*k*vgsol*w3i**2 + Kdrag*w3r*w1i*w3i**2*rhogsol*w2i - Kdrag*w3r**2*w1i**2*k*rhogeq*vgsol -&
        Kdrag*w3r**2*w1r**2*rhogeq*k*vgsol + Kdrag*w3r**2*w1r*cs**2*k**2*rhogsol + Kdrag*w2r*w3r**2*cs**2*k**2*rhogsol&
        - 2*rhogeq*w3i*w3r*w2r*w1i*k*Kdrag*vdsol + 2*rhogeq**2*w3i*w3r*w2r*w1r**2*k*vgsol +&
        rhogeq*w3i**3*w2i**2*w1r*rhogsol + rhogeq*w3i**3*w2r*w1r**2*rhogsol - Kdrag*w3r*w3i**2*cs**2*k**2*rhogsol -&
        Kdrag*w3r**3*rhogsol*k**2*cs**2 + Kdrag*w3r**3*w2i*rhogsol*w1i - Kdrag*w3r**2*w2i*w3i*w1r*rhogsol -&
        Kdrag*w2r*w3r**2*w3i*rhogsol*w1i - Kdrag*w2r*w1i*w3i**3*rhogsol + 2*rhogeq**2*w3i*w3r*w2r*w1i**2*k*vgsol -&
        Kdrag*w2r*w3r**3*w1r*rhogsol + rhogeq*w3r**3*k*Kdrag*vdsol*w2r - rhogeq**2*w3i*w3r**2*w2r**2*k*vgsol +&
        rhogeq*w3i*w3r**2*w2r**2*w1r*rhogsol - 2*rhogeq*w3i*w3r*w1r**2*w2i**2*rhogsol -&
        2*rhogeq*w3i*w3r*w2r**2*w1r**2*rhogsol - 2*rhogeq*w3i*w3r*w2i*w1r*k*Kdrag*vdsol +&
        2*rhogeq*w3i*w3r*w2i*w1r*k*Kdrag*vgsol + 2*rhogeq**2*w3i*w3r*w2r**2*k*w1r*vgsol +&
        2*rhogeq*w3i*w3r*w2r*w1i*k*Kdrag*vgsol + rhogeq**2*w3r**4*k*vgsol*w2i - rhogeq*w3r**4*rhogsol*w1i*w2r -&
        rhogeq*w3r**4*rhogsol*w2i*w1r + rhogeq*w3r**3*rhogsol*w2r**2*w1i + rhogeq*w3r**3*rhogsol*w1i*w2i**2 +&
        rhogeq*w3r**3*rhogsol*w2i*w1r**2 + rhogeq*w3r**3*rhogsol*w2i*w1i**2 + rhogeq*w3r*rhogsol*w2r**2*w1i*w3i**2 -&
        rhogeq*w3r**4*k*Kdrag*vdsol - rhogeq*w3r**2*k*Kdrag*vdsol*w2r*w1r + rhogeq*w3r**2*k*Kdrag*vdsol*w2i*w1i +&
        rhogeq*w3r*k*Kdrag*vdsol*w2r*w3i**2 + rhogeq*w3r*k*Kdrag*vdsol*w3i**2*w1r -&
        rhogeq*w3r*rhogsol*k**2*cs**2*w3i**2*w1i - rhogeq*w3r*rhogsol*k**2*cs**2*w3i**2*w2i -&
        rhogeq**2*w3r**2*k*vgsol*w2i*w1r**2 - rhogeq**2*w3r**2*k*vgsol*w2i*w1i**2 + rhogeq**2*w3r**4*k*vgsol*w1i +&
        rhogeq*w3r**4*k*Kdrag*vgsol + rhogeq*w3r*rhogsol*w3i**2*w2i*w1r**2 + rhogeq*w3r*rhogsol*w2i*w1i**2*w3i**2 +&
        rhogeq*w3r*rhogsol*w2i**2*w3i**2*w1i - rhogeq*w3r**3*rhogsol*k**2*cs**2*w2i -&
        rhogeq*w3r**3*rhogsol*k**2*cs**2*w1i + rhogeq*w3r**3*k*Kdrag*vdsol*w1r + w3r**2*w2i*k*Kdrag**2*vdsol -&
        w3r**2*w2i*k*Kdrag**2*vgsol - w3i**3*k*Kdrag**2*vdsol + w3i**3*k*Kdrag**2*vgsol -&
        w3r*Kdrag*rhogsol*w2r**2*w1r**2 - w3r*Kdrag*rhogsol*w2r**2*w1i**2 + w3r*Kdrag*k*rhogeq*vgsol*w2r*w1i**2 +&
        w3r*Kdrag*k*rhogeq*vgsol*w2r*w1r**2 - w3r*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i +&
        w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r - w3r*Kdrag*cs**2*k**2*rhogsol*w2r*w1r -&
        w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r + w3r**2*Kdrag*rhogsol*w2r*w1r**2 +&
        2*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i - w3r**2*rhogeq**2*k*vgsol*w2r**2*w1i -&
        w3r**2*Kdrag*rhogeq*k*vgsol*w2r*w1r - w3r**2*Kdrag*rhogeq*k*vgsol*w2r**2 - w3r**2*Kdrag*rhogeq*k*vgsol*w2i**2 -&
        w3r**2*rhogeq**2*cs**2*k**3*vgsol*w1i + w3r*Kdrag**2*k*vgsol*w2r*w1i + w3i**2*rhogeq**2*k*vgsol*w2r**2*w1i +&
        rhogeq*cs**2*k**3*vdsol*Kdrag*w2r*w1r + w3i*Kdrag*k*rhogeq*vgsol*w2r**2*w1i +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r + w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1r**2 +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i**2 - 3*w3i**2*Kdrag*rhogeq*k*vgsol*w2r*w1r -&
        w3i**2*Kdrag*rhogeq*k*vgsol*w2i**2 - w3i*rhogeq**2*cs**2*k**3*vgsol*w2r**2 -&
        2*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i - w3i**2*Kdrag*rhogeq*k*vgsol*w2r**2 -&
        rhogeq*cs**4*k**4*rhogsol*w2r*w1i + w3i*rhogeq*cs**4*k**4*rhogsol*w2r - w3i*Kdrag*cs**2*k**2*rhogsol*w2r*w1i -&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w1r + w3i**2*cs**2*k**3*rhogeq**2*vgsol*w1i + w3i**2*Kdrag*rhogsol*w2r**2*w1r&
        + w3i*Kdrag**2*k*vdsol*w2r*w1r + w3i**2*Kdrag*rhogsol*w2r*w1r**2 + w3i**2*Kdrag*rhogsol*w2r*w1i**2 -&
        w3i*Kdrag**2*k*vgsol*w2r*w1r + w3r**2*Kdrag*rhogsol*w2r*w1i**2 + w3r**2*Kdrag*rhogsol*w2r**2*w1r +&
        rhogeq**2*cs**2*k**3*vgsol*w1i*w2r**2 + w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1r - w3r*Kdrag**2*k*vdsol*w2r*w1i -&
        w3r*rhogeq*cs**2*k**2*rhogsol*w2i*w1r**2 + w3r*cs**4*k**4*rhogeq*rhogsol*w1i +&
        w3r*Kdrag*cs**2*k**2*rhogsol*w1i*w2i - w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r - w3i*Kdrag**2*k*vdsol*w1i*w2i +&
        w3i*Kdrag**2*k*vgsol*w1i*w2i + w3r*Kdrag**2*k*vgsol*w2i*w1r - cs**2*k**3*rhogeq*Kdrag*vdsol*w1i*w2i -&
        w3i**2*Kdrag*rhogeq*k*vgsol*w1i*w2i + w3r*Kdrag*k*rhogeq*vgsol*w2i**2*w1r + w3i*rhogeq*k*Kdrag*vgsol*w2i**2*w1i&
        + w3i*rhogeq*k*Kdrag*vgsol*w2i*w1r**2 + w3i*rhogeq*k*Kdrag*vgsol*w1i**2*w2i -&
        w3i*rhogeq**2*cs**2*k**3*vgsol*w1r**2 - w3i*rhogeq**2*cs**2*k**3*vgsol*w1i**2 -&
        3*w3r**2*Kdrag*k*rhogeq*vgsol*w1i*w2i + w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r -&
        w3i*Kdrag*cs**2*k**2*rhogsol*w2i*w1r - rhogeq*cs**4*k**4*rhogsol*w2i*w1r +&
        2*w3r**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r - w3r**2*vgsol*rhogeq**2*k**3*cs**2*w2i +&
        w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w2i + w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w1i +&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w1i*w2i - w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i + w3i*rhogeq*cs**4*k**4*rhogsol*w1r +&
        w3i**2*vgsol*rhogeq**2*k**3*cs**2*w2i + w3i**2*vgsol*k*rhogeq**2*w2i**2*w1i -&
        2*w3i**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r - w3r**2*vgsol*k*rhogeq**2*w2i**2*w1i -&
        w3i*rhogeq**2*cs**2*k**3*vgsol*w2i**2 - 2*w3i*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i -&
        w3r*Kdrag*rhogsol*w2i**2*w1r**2 + rhogeq**2*cs**2*k**3*vgsol*w1i**2*w2i + rhogeq**2*cs**2*k**3*vgsol*w2i*w1r**2&
        - w3r*Kdrag**2*k*vdsol*w2i*w1r + w3r*cs**4*k**4*rhogeq*rhogsol*w2i - w3r*rhogeq*cs**2*k**2*rhogsol*w1i**2*w2i -&
        w3r*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1i - w3r*Kdrag*rhogsol*w2i**2*w1i**2 +&
        w3i*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1r + w3i**2*Kdrag*rhogsol*w2i**2*w1r + w3r**2*Kdrag*rhogsol*w2i**2*w1r +&
        rhogeq**2*cs**2*k**3*vgsol*w1i*w2i**2)/Kdrag/rhogeq/k/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i +&
        w3r**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r) 

  vd2r = - ( - rhogeq*w1i*rhogsol*k**2*cs**2*w3i**2*w2i + rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2 +&
        rhogeq*w1i**2*rhogsol*k**2*cs**2*w3i**2 - rhogeq*w1i*rhogsol*k**2*cs**2*w3r**2*w2i +&
        rhogeq**2*w1i**2*k*vgsol*w3r*w2r**2 - rhogeq**2*w1i**2*k*vgsol*w3r*w2i**2 - rhogeq**2*w2r**3*k*vgsol*w3i**2 +&
        rhogeq*w2r**3*w3i**2*w1r*rhogsol + 2*rhogeq**2*w1r*w2r**2*w2i**2*k*vgsol - rhogeq**2*w1r**2*w2r*k*vgsol*w2i**2&
        - 2*cs**2*k**3*rhogeq**2*w2r*vgsol*w2i*w1i + cs**2*k**2*rhogeq*w2r*w1r*rhogsol*w2i**2 +&
        cs**2*k**2*rhogeq*w2r**3*w1r*rhogsol - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r + rhogeq**2*cs**2*k**3*w2i**2*w1r*vgsol -&
        rhogeq*cs**4*k**4*w2r*w1r*rhogsol - rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol +&
        rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vgsol + rhogeq**2*cs**2*k**3*w2r*w1i**2*vgsol -&
        rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vdsol + rhogeq**2*cs**2*k**3*w2r*w1r**2*vgsol +&
        rhogeq*cs**4*k**4*w2i*w1i*rhogsol + w3i*cs**4*k**4*rhogeq*rhogsol*w2i - w3i*cs**4*k**4*rhogeq*rhogsol*w1i -&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1r**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1i**2 +&
        w3r*rhogeq**2*cs**2*k**3*w2i**2*vgsol - w3r*rhogeq*cs**4*k**4*w2r*rhogsol -&
        w3r*rhogeq**2*cs**2*k**3*w2r**2*vgsol - w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2r +&
        w3r*Kdrag*rhogsol*k**2*cs**2*w2i*w1r - w3r*Kdrag*k*rhogeq*vgsol*w2i*w1r**2 -&
        w3r*Kdrag*k*rhogeq*vgsol*w2i*w1i**2 + w3r*Kdrag**2*k*vdsol*w2r*w1r + w3r*Kdrag**2*k*vdsol*w2i*w1i -&
        w3r*Kdrag**2*k*vgsol*w2r*w1r - w3r*Kdrag**2*k*vgsol*w2i*w1i + w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1i -&
        w3r*Kdrag*k*rhogeq*vgsol*w1i*w2i**2 - w3r*rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol -&
        w3r*rhogeq*cs**2*k**2*w2r*w1r**2*rhogsol - w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol + w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol +&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol - w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol -&
        w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol + w3r*rhogeq*cs**4*k**4*w1r*rhogsol +&
        2*w3r*rhogeq**2*cs**2*k**3*w2r*w1r*vgsol + w3r**2*rhogeq**2*cs**2*k**3*w2r*vgsol +&
        w3r**2*rhogeq*w2r*w1i*k*Kdrag*vgsol - w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w3r**2*rhogeq*w2i**2*w1i**2*rhogsol + w3r**2*rhogeq*w1r**2*w2i**2*rhogsol - w3r**2*rhogeq*w2r**2*w1r**2*rhogsol&
        - w3r**2*rhogeq*w1i**2*w2r**2*rhogsol - w3r**2*Kdrag*rhogsol*w1i*w2i**2 + w3r**2*Kdrag*rhogsol*w2i*w1r**2 +&
        w3r**2*Kdrag*rhogsol*w2i*w1i**2 - w3r**2*Kdrag*rhogsol*w2r**2*w1i - w3r**2*rhogeq**2*w2i**2*w1r*k*vgsol -&
        w3r**2*rhogeq*w2i*w1r*k*Kdrag*vgsol + w3r**2*rhogeq**2*w2r**2*k*w1r*vgsol +&
        w3i**2*rhogeq**2*cs**2*k**3*w2r*vgsol - w3i**2*Kdrag*rhogsol*w2r**2*w1i - w3i**2*Kdrag*rhogsol*w1i*w2i**2 +&
        w3i**2*Kdrag*rhogsol*w2i*w1r**2 + w3i**2*Kdrag*rhogsol*w2i*w1i**2 + Kdrag*k*rhogeq*vgsol*w3i*w1r*w2r**2 +&
        Kdrag*k*rhogeq*vgsol*w3i*w2r*w1r**2 + Kdrag*k*rhogeq*vgsol*w3i*w2r*w1i**2 - Kdrag*k*rhogeq*vgsol*w3i*w1r*w2i**2&
        - Kdrag*rhogsol*k**2*cs**2*w3i*w2r*w1r - Kdrag*rhogsol*k**2*cs**2*w2i*w3i*w1i - Kdrag*rhogsol*w2r**2*w1i**2*w3i&
        - Kdrag*rhogsol*w3i*w1r**2*w2r**2 - Kdrag*rhogsol*w1i**2*w2i**2*w3i - Kdrag*rhogsol*w2i**2*w1r**2*w3i -&
        Kdrag**2*k*vdsol*w2r*w1i*w3i + Kdrag**2*k*vdsol*w2i*w3i*w1r + Kdrag**2*k*vgsol*w2r*w1i*w3i -&
        Kdrag**2*k*vgsol*w2i*w3i*w1r - rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vdsol + rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vgsol -&
        w3i**2*rhogeq**2*w2i**2*w1r*k*vgsol + w3i**2*rhogeq**2*w2r**2*k*w1r*vgsol - w3i**2*rhogeq*w2i*w1r*k*Kdrag*vgsol&
        + w3i**2*rhogeq*w2r*w1i*k*Kdrag*vgsol - w3i**2*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w3i**2*rhogeq*w2i**2*w1i**2*rhogsol + w3i**2*rhogeq*w1r**2*w2i**2*rhogsol - w3i**2*rhogeq*w2r**2*w1r**2*rhogsol&
        - w3i**2*rhogeq*w1i**2*w2r**2*rhogsol - 2*w3i*rhogeq*k*Kdrag*vdsol*w2r*w2i*w1i +&
        w3i*rhogeq*rhogsol*k**2*cs**2*w2i*w2r**2 + 2*rhogeq**2*w1i**2*k*vgsol*w2r*w3i*w2i -&
        rhogeq*w2i*w1r*k*Kdrag*vdsol*w2r**2 - 2*vgsol*Kdrag*rhogeq*k**3*cs**2*w2r*w2i -&
        2*cs**2*k**2*rhogeq*rhogsol*w2i**2*w2r**2 + 2*vdsol*Kdrag*rhogeq*k**3*cs**2*w2r*w2i -&
        cs**2*k**2*rhogeq*rhogsol*w2r**4 - rhogeq**2*w2r*k*vgsol*w3i**2*w2i**2 - w3i*rhogeq*k*Kdrag*vdsol*w1r*w2r**2 +&
        w3i*rhogeq*k*Kdrag*vdsol*w2r*w2i**2 - w3i*rhogeq*rhogsol*w2i*w1r**2*w2r**2 +&
        2*w3i*rhogeq*rhogsol*w2r**2*w1i*w2i**2 + rhogeq*cs**4*k**4*rhogsol*w2r**2 + w3i*rhogeq*k*Kdrag*vdsol*w2r**3 +&
        w3i*rhogeq*rhogsol*w2r**4*w1i - rhogeq*w1i*w3i**2*rhogsol*w2i*w2r**2 + rhogeq*w2r*w3i**2*w1r*rhogsol*w2i**2 +&
        2*w3i*rhogeq**2*k*vgsol*w2i*w2r*w1r**2 - 2*w3i*cs**2*k**3*rhogeq**2*vgsol*w2r*w2i +&
        2*w3i*cs**2*k**3*rhogeq**2*vgsol*w2r*w1i - rhogeq*w3i**2*cs**2*k**2*rhogsol*w2r*w1r +&
        2*rhogeq**2*w2r*k*vgsol*w3i**2*w2i*w1i + 2*rhogeq*w2r*w1i*k*Kdrag*vgsol*w2i*w3i +&
        w3r*rhogeq*w2r**3*cs**2*k**2*rhogsol + w3r*rhogeq*w2r**3*w1r**2*rhogsol + w3r*rhogeq**2*w2r**4*k*vgsol +&
        w3r*rhogeq**2*k*vgsol*w2i**4 - w3r*vdsol*Kdrag*k*rhogeq*w2i**3 - w3i*rhogeq*rhogsol*w2i**3*w1r**2 +&
        w3i*rhogeq*rhogsol*w2i**4*w1i - w3r**2*rhogeq*rhogsol*w2i**3*w1i - w3i**2*rhogeq*rhogsol*w2i**3*w1i -&
        w3r*rhogeq**2*k*vgsol*w2i**2*w1r**2 + w3i*vdsol*Kdrag*k*rhogeq*w2i**2*w1r - rhogeq*rhogsol*k**2*cs**2*w2i**4 +&
        w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2 - rhogeq*k*Kdrag*vdsol*w2i**3*w1r +&
        w3i**2*cs**2*k**2*rhogeq*rhogsol*w1r**2 + w3i*cs**2*k**2*rhogeq*rhogsol*w2i**3 - w3r*rhogeq*rhogsol*w2i**4*w1r&
        - rhogeq**2*w1i**2*w2r**3*vgsol*k - rhogeq*w1i**2*w2i**3*rhogsol*w3i - cs**4*k**4*rhogeq*rhogsol*w2i**2 +&
        w2i**2*k*Kdrag**2*vdsol*w2r + w2r**2*k*Kdrag**2*vgsol*w1r - w2r**2*k*Kdrag**2*vdsol*w1r -&
        w2i**2*k*Kdrag**2*vgsol*w2r - w2i**2*k*Kdrag**2*vdsol*w1r + w2r**3*k*Kdrag**2*vdsol +&
        w3r*w2r**2*k*Kdrag**2*vgsol - w3r*w2r**2*k*Kdrag**2*vdsol + w2i**2*k*Kdrag**2*vgsol*w1r +&
        w3r*w2i**2*k*Kdrag**2*vgsol - w3r*w2i**2*k*Kdrag**2*vdsol - w2r**3*k*Kdrag**2*vgsol -&
        2*Kdrag*w2r**3*k*rhogeq*vgsol*w3i + Kdrag*w2i**2*rhogsol*k**2*cs**2*w3i - 2*Kdrag*w2i**2*k*rhogeq*vgsol*w2r*w3i&
        - 2*Kdrag*w2r**3*vgsol*k*rhogeq*w1i + 2*Kdrag*w2i*vgsol*k*rhogeq*w1r*w2r**2 + 2*Kdrag*w2i**3*vgsol*k*rhogeq*w1r&
        - 2*Kdrag*w2i**2*w2r*vgsol*k*rhogeq*w1i + Kdrag*w2i**3*rhogsol*w3i*w1i - Kdrag*w3r*w2i**3*rhogsol*w1r +&
        Kdrag*w3r*w2r**3*rhogsol*w1i - Kdrag*w3r*w2r**2*rhogsol*w2i*w1r + Kdrag*w3r*w2i**2*rhogsol*w1i*w2r +&
        Kdrag*w2r**3*rhogsol*w3i*w1r + rhogeq*w1i*w2i**2*k*Kdrag*vdsol*w2r + rhogeq*w1i*w2r**2*rhogsol*k**2*cs**2*w2i +&
        Kdrag*w2r**2*rhogsol*w2i*w3i*w1i + Kdrag*w2r**2*rhogsol*k**2*cs**2*w1i + Kdrag*w2r**2*rhogsol*k**2*cs**2*w3i -&
        2*rhogeq**2*w1i*w2i**2*k*vgsol*w2r*w3i - rhogeq*w1i*w3r*w2r**2*k*Kdrag*vdsol -&
        2*rhogeq**2*w1i*w2r**3*k*vgsol*w3i + rhogeq*w1i*w2i**3*rhogsol*k**2*cs**2 + rhogeq*w1i*w3r*w2i**2*k*Kdrag*vdsol&
        + rhogeq*w1i**2*w3r*w2i**2*rhogsol*w2r + rhogeq*w1i*w2r**3*k*Kdrag*vdsol + rhogeq*w1i**2*w3r*w2r**3*rhogsol -&
        rhogeq*w1i**2*w2r**2*rhogsol*w2i*w3i - rhogeq**2*w1i**2*w2i**2*w2r*vgsol*k +&
        Kdrag*w2i**2*rhogsol*k**2*cs**2*w1i + Kdrag*w2i**2*rhogsol*w3i*w2r*w1r - Kdrag*w2r**2*rhogsol*k**2*cs**2*w2i -&
        Kdrag*w2i**3*rhogsol*k**2*cs**2 + 2*Kdrag*w3r*w2r**2*k*rhogeq*vgsol*w2i + 2*Kdrag*w3r*w2i**3*k*rhogeq*vgsol -&
        2*w3r*w2r*Kdrag*k*rhogeq*vgsol*w2i*w1r + 2*w3r*rhogeq*w2i*k*Kdrag*vdsol*w2r*w1r -&
        2*w3r*w2r*rhogeq**2*vgsol*k*w2i**2*w1r + w3r*rhogeq**2*w1r**2*k*vgsol*w2r**2 +&
        w3r*rhogeq*w2r*cs**2*k**2*rhogsol*w2i**2 - w3r*rhogeq*w2r**4*w1r*rhogsol + w3r*rhogeq*w2r*w1r**2*rhogsol*w2i**2&
        - 2*w3r*rhogeq**2*w2r**3*k*w1r*vgsol - 2*w3r*rhogeq*w2r**2*w1r*rhogsol*w2i**2 -&
        w3r*rhogeq*w2i*k*Kdrag*vdsol*w2r**2 + 2*w3r*rhogeq**2*w2i**2*k*vgsol*w2r**2 +&
        w3r**2*rhogeq*w2r*w1r*rhogsol*w2i**2 - w3r**2*rhogeq**2*w2r*vgsol*k*w2i**2 -&
        w3r**2*rhogeq*w2i*rhogsol*w1i*w2r**2 - w3r**2*rhogeq**2*w2r**3*vgsol*k + 2*w3r**2*rhogeq**2*w2r*vgsol*k*w2i*w1i&
        - w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r*w1r + w3r**2*rhogeq*w2r**3*w1r*rhogsol + rhogeq**2*w1r*w2i**4*k*vgsol +&
        rhogeq**2*w1r*w2r**4*k*vgsol - rhogeq**2*w1r**2*w2r**3*k*vgsol)/k/rhogeq/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2&
        - 2*w2i*w3i + w3r**2)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/Kdrag 

  vd2i =1/k*(w3r*rhogeq*k*Kdrag*vdsol*w2r**2*w1r - w3r*rhogeq*k*Kdrag*vdsol*w2r*w2i**2 -&
        w3r*rhogeq*k*Kdrag*vdsol*w2r**3 - w3r*Kdrag*rhogsol*w2r**2*w1r**2 - w3r*Kdrag*rhogsol*w2r**2*w1i**2 +&
        w3r*rhogeq*rhogsol*w2r**4*w1i - w3r*Kdrag*k*rhogeq*vgsol*w2r*w1i**2 - w3r*Kdrag*k*rhogeq*vgsol*w2r*w1r**2 -&
        2*w3r*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i - w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        2*w3r*rhogeq**2*k*vgsol*w2r*w2i*w1i**2 - 2*w3r*rhogeq**2*k*vgsol*w2r*w2i*w1r**2 +&
        2*w3r*rhogeq**2*k*vgsol*w2r**2*w2i*w1r - w3r*rhogeq*cs**2*k**2*rhogsol*w2i*w2r**2 +&
        w3r*Kdrag*cs**2*k**2*rhogsol*w2r*w1r - w3r*Kdrag*cs**2*k**2*rhogsol*w2r**2 + w3r*Kdrag*rhogsol*w2r**2*w1i*w2i -&
        2*w3r*cs**2*k**3*rhogeq**2*vgsol*w2i*w2r + w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        4*w3r*rhogeq*cs**2*k**2*rhogsol*w2r*w2i*w1r + w3r*Kdrag*rhogsol*w2r*w1r*w2i**2 +&
        2*w3r*rhogeq*rhogsol*w2i**2*w2r**2*w1i + w3r**2*Kdrag*rhogsol*w2r*w1r**2 +&
        2*w3r**2*rhogeq*rhogsol*w2r*w2i*w1i**2 - w3r*rhogeq*rhogsol*w1i**2*w2r**2*w2i -&
        w3r*rhogeq*rhogsol*w2i*w1r**2*w2r**2 - 2*w3r*w2r*Kdrag*rhogeq*k*vgsol*w2i*w1i +&
        w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i + w3r**2*rhogeq**2*k*vgsol*w2i*w2r**2 +&
        w3r**2*rhogeq**2*k*vgsol*w2r**2*w1i - w3r**2*Kdrag*rhogeq*k*vgsol*w2r*w1r + w3r**2*Kdrag*rhogeq*k*vgsol*w2r**2&
        - w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1i - w3r**2*rhogeq*rhogsol*w2r**2*w2i*w1r +&
        w3r**2*Kdrag*rhogeq*k*vgsol*w2i**2 - w3r**2*rhogeq**2*cs**2*k**3*vgsol*w1i +&
        2*w3r**2*rhogeq*rhogsol*w2r*w2i*w1r**2 - 2*w3r**2*rhogeq**2*k*vgsol*w2r*w2i*w1r - w3r*Kdrag**2*k*vgsol*w2r*w1i&
        + rhogeq*k*Kdrag*vdsol*w2r**4 - w3i*rhogeq*rhogsol*w2r**3*w1i**2 + Kdrag**2*k*vdsol*w2i*w2r**2 -&
        2*vgsol*k*rhogeq**2*w2i**2*w2r**2*w1i + vgsol*k*rhogeq**2*w2i*w1r**2*w2r**2 -&
        2*vgsol*rhogeq**2*k**3*cs**2*w2r*w2i*w1r - rhogeq*cs**2*k**2*rhogsol*w2r**2*w2i*w1r +&
        rhogeq*cs**2*k**2*rhogsol*w2r**3*w1i + rhogeq*cs**2*k**2*rhogsol*w2r*w2i**2*w1i +&
        w3i*rhogeq**2*k*vgsol*w2r**2*w1r**2 - w3i*rhogeq**2*k*vgsol*w2r**4 + w3i**2*rhogeq**2*k*vgsol*w2i*w2r**2 -&
        2*w3i**2*rhogeq**2*k*vgsol*w2r*w2i*w1r + w3i**2*rhogeq**2*k*vgsol*w2r**2*w1i -&
        rhogeq*cs**2*k**3*vdsol*Kdrag*w2r**2 + rhogeq*cs**2*k**3*vdsol*Kdrag*w2r*w1r - Kdrag**2*k*vdsol*w2r**2*w1i +&
        3*w3i*Kdrag*k*rhogeq*vgsol*w2r**2*w1i - 2*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w2i**2 + w3i*cs**2*k**2*rhogeq*rhogsol*w2r**3 +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1r**2 - 4*w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w2i*w1i +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i**2 + w3i*rhogeq**2*k*vgsol*w2r**2*w1i**2 -&
        2*w3i*rhogeq**2*k*vgsol*w2i**2*w2r**2 - w3i**2*Kdrag*rhogeq*k*vgsol*w2r*w1r +&
        w3i**2*Kdrag*rhogeq*k*vgsol*w2i**2 + Kdrag**2*k*vgsol*w2r**2*w1i + w3i*rhogeq**2*cs**2*k**3*vgsol*w2r**2 +&
        Kdrag*k*rhogeq*vgsol*w2r**2*w1r**2 + Kdrag*k*rhogeq*vgsol*w2r**2*w1i**2 +&
        w3i**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i - Kdrag**2*k*vgsol*w2i*w2r**2 + 2*rhogeq*cs**4*k**4*rhogsol*w2i*w2r +&
        2*w3i*rhogeq*rhogsol*w2i**2*w2r**2*w1r + w3i**2*Kdrag*rhogeq*k*vgsol*w2r**2 + w3i*rhogeq*rhogsol*w2r**4*w1r -&
        w3i*rhogeq*rhogsol*w2r**3*w1r**2 - rhogeq*cs**4*k**4*rhogsol*w2r*w1i - w3i*rhogeq*cs**4*k**4*rhogsol*w2r -&
        rhogeq*k*Kdrag*vdsol*w2r**2*w1i*w2i + Kdrag*cs**2*k**2*rhogsol*w2r**3 + 2*rhogeq*k*Kdrag*vdsol*w2i**2*w2r**2 -&
        rhogeq*k*Kdrag*vdsol*w2r**3*w1r + Kdrag*cs**2*k**2*rhogsol*w2r*w2i**2 - rhogeq*k*Kdrag*vdsol*w2r*w1r*w2i**2 -&
        Kdrag*cs**2*k**2*rhogsol*w2r**2*w1r + w3i*Kdrag*rhogsol*w2r**2*w2i*w1r - w3i*Kdrag*rhogsol*w2r*w2i**2*w1i -&
        w3i*Kdrag*rhogsol*w2r**3*w1i - w3i*Kdrag*cs**2*k**2*rhogsol*w2r*w1i - w3i**2*rhogeq*rhogsol*w2r**2*w2i*w1r -&
        w3i**2*rhogeq*rhogsol*w2r*w2i**2*w1i - w3i*rhogeq*rhogsol*w2r*w2i**2*w1r**2 +&
        2*w3i**2*rhogeq*rhogsol*w2r*w2i*w1r**2 - w3i**2*rhogeq*rhogsol*w2r**3*w1i +&
        2*w3i**2*rhogeq*rhogsol*w2r*w2i*w1i**2 - w3i*rhogeq*rhogsol*w2r*w2i**2*w1i**2 -&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w1r + cs**2*k**3*rhogeq*Kdrag*vgsol*w2r**2 -&
        w3i**2*cs**2*k**3*rhogeq**2*vgsol*w1i - w3i**2*Kdrag*rhogsol*w2r**2*w1r + w3i*Kdrag**2*k*vdsol*w2r*w1r +&
        w3i**2*Kdrag*rhogsol*w2r*w1r**2 + w3i**2*Kdrag*rhogsol*w2r*w1i**2 - w3i*Kdrag**2*k*vdsol*w2r**2 +&
        w3i*Kdrag**2*k*vgsol*w2r**2 - w3i*Kdrag**2*k*vgsol*w2r*w1r + 2*w3i*rhogeq*k*Kdrag*vdsol*w2r*w2i*w1r -&
        w3i*rhogeq*k*Kdrag*vdsol*w2r**2*w1i - w3i*rhogeq*k*Kdrag*vdsol*w2i*w2r**2 + w3r**2*Kdrag*rhogsol*w2r*w1i**2 -&
        w3r**2*Kdrag*rhogsol*w2r**2*w1r + w3r*Kdrag*rhogsol*w2r**3*w1r - w3r**2*rhogeq*rhogsol*w2r**3*w1i +&
        Kdrag**2*k*vdsol*w2i**3 - Kdrag**2*k*vgsol*w2i**3 - Kdrag*rhogeq*k*vgsol*w2r**4 +&
        rhogeq**2*cs**2*k**3*vgsol*w1i*w2r**2 - 2*Kdrag*rhogeq*k*vgsol*w2i**2*w2r**2 -&
        2*Kdrag*rhogeq*k*vgsol*w2r*w1r*w2i*w3i + 2*rhogeq**2*k*vgsol*w2r**2*w1i*w2i*w3i +&
        2*w3r*rhogeq*k*Kdrag*vdsol*w2r*w2i*w1i + w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1r + w3r*Kdrag**2*k*vdsol*w2r*w1i -&
        rhogeq**2*k*vgsol*w2r**4*w1i - w3r*rhogeq*k*Kdrag*vdsol*w2i**2*w1r - w3r*rhogeq*cs**2*k**2*rhogsol*w2i*w1r**2 -&
        w3r*rhogeq*cs**2*k**2*rhogsol*w2i**3 + 2*w3r*vgsol*k**3*cs**2*rhogeq**2*w2i*w1r +&
        w3r*cs**4*k**4*rhogeq*rhogsol*w1i + w3r*Kdrag*cs**2*k**2*rhogsol*w1i*w2i -&
        w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r + w3i*Kdrag**2*k*vdsol*w1i*w2i - w3i*Kdrag**2*k*vdsol*w2i**2 +&
        rhogeq*k*Kdrag*vdsol*w2i**4 - w3i*Kdrag**2*k*vgsol*w1i*w2i + w3i*Kdrag**2*k*vgsol*w2i**2 +&
        w3r*Kdrag**2*k*vgsol*w2i*w1r + 2*w3r*rhogeq**2*k*vgsol*w2i**3*w1r - cs**2*k**3*rhogeq*Kdrag*vdsol*w1i*w2i -&
        w3i**2*Kdrag*rhogeq*k*vgsol*w1i*w2i - Kdrag*rhogeq*k*vgsol*w2i**4 + Kdrag*rhogeq*k*vgsol*w2i**2*w1r**2 +&
        Kdrag*rhogeq*k*vgsol*w2i**2*w1i**2 + 3*w3r*Kdrag*k*rhogeq*vgsol*w2i**2*w1r +&
        w3i*rhogeq*k*Kdrag*vgsol*w2i**2*w1i - w3i*rhogeq*k*Kdrag*vgsol*w2i*w1r**2 - w3i*rhogeq*k*Kdrag*vgsol*w1i**2*w2i&
        - w3i*rhogeq*k*Kdrag*vdsol*w2i**3 + w3i*rhogeq*k*Kdrag*vdsol*w2i**2*w1i - w3i*rhogeq**2*k*vgsol*w2i**2*w1i**2 +&
        2*w3i*rhogeq**2*k*vgsol*w2i**3*w1i - w3i*rhogeq**2*k*vgsol*w2i**4 - w3i*rhogeq**2*cs**2*k**3*vgsol*w1r**2 -&
        w3i*rhogeq**2*cs**2*k**3*vgsol*w1i**2 - w3r**2*Kdrag*k*rhogeq*vgsol*w1i*w2i +&
        w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r - rhogeq*cs**2*k**2*rhogsol*w2i**3*w1r +&
        w3i*Kdrag*cs**2*k**2*rhogsol*w2i*w1r - rhogeq*cs**4*k**4*rhogsol*w2i*w1r -&
        w3r**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r + w3r**2*vgsol*rhogeq**2*k**3*cs**2*w2i -&
        w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w2i + w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w1i +&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w1i*w2i - w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i + w3i*rhogeq*cs**4*k**4*rhogsol*w1r +&
        w3i**2*vgsol*rhogeq**2*k**3*cs**2*w2i - w3i**2*vgsol*k*rhogeq**2*w2i**2*w1i -&
        w3i**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r + w3i**2*vgsol*k*rhogeq**2*w2i**3 -&
        w3r**2*vgsol*k*rhogeq**2*w2i**2*w1i + w3r**2*vgsol*k*rhogeq**2*w2i**3 - w3i*rhogeq**2*cs**2*k**3*vgsol*w2i**2 +&
        2*w3i*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i - cs**2*k**3*rhogeq*Kdrag*vgsol*w2i**2 +&
        cs**2*k**3*rhogeq*Kdrag*vdsol*w2i**2 - w3i*rhogeq**2*k*vgsol*w2i**2*w1r**2 - rhogeq*k*Kdrag*vdsol*w2i**3*w1i -&
        Kdrag*cs**2*k**2*rhogsol*w2i**2*w1r + w3r*Kdrag*rhogsol*w2i**3*w1i - w3r*Kdrag*rhogsol*w2i**2*w1r**2 +&
        w3i*Kdrag*rhogsol*w2i**3*w1r + rhogeq**2*cs**2*k**3*vgsol*w1i**2*w2i + rhogeq**2*cs**2*k**3*vgsol*w2i*w1r**2 -&
        w3r*Kdrag**2*k*vdsol*w2i*w1r + vgsol*k*rhogeq**2*w1i**2*w2r**2*w2i - w3r*cs**4*k**4*rhogeq*rhogsol*w2i -&
        w3r*rhogeq*cs**2*k**2*rhogsol*w1i**2*w2i + 2*w3r*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1i -&
        w3r*Kdrag*rhogsol*w2i**2*w1i**2 + 2*w3i*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1r - w3r**2*rhogeq*rhogsol*w2i**3*w1r&
        - w3i**2*rhogeq*rhogsol*w2i**3*w1r - w3i**2*Kdrag*rhogsol*w2i**2*w1r - w3r**2*Kdrag*rhogsol*w2i**2*w1r -&
        rhogeq**2*k*vgsol*w2i**4*w1i + rhogeq**2*k*vgsol*w2i**3*w1r**2 - w3r*rhogeq*rhogsol*w2i**3*w1i**2 +&
        w3r*rhogeq*rhogsol*w2i**4*w1i - w3r*rhogeq*rhogsol*w2i**3*w1r**2 + rhogeq**2*k*vgsol*w2i**3*w1i**2 -&
        Kdrag**2*k*vdsol*w2i**2*w1i + w3i*rhogeq*rhogsol*w2i**4*w1r + Kdrag**2*k*vgsol*w2i**2*w1i -&
        w3r*Kdrag*cs**2*k**2*rhogsol*w2i**2 - rhogeq**2*cs**2*k**3*vgsol*w1i*w2i**2)/(w2r**2 - 2*w3r*w2r + w2i**2 +&
        w3i**2 - 2*w2i*w3i + w3r**2)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/rhogeq/Kdrag 

  vd1r =(w3r*Kdrag*rhogsol*w1i**3*w2r - w3r*w1r**2*k*Kdrag**2*vgsol - w3r*w1r**3*rhogeq*rhogsol*w2i**2 -&
        w3r*rhogeq*w2r**2*w1r**3*rhogsol - w3r*w1i**2*k*Kdrag**2*vgsol + w3r*rhogeq*w1i**4*w2r*rhogsol +&
        w3r*Kdrag*rhogsol*w1i*w2r*w1r**2 - 2*w3r*rhogeq*w1i*k*Kdrag*vdsol*w2r*w1r +&
        2*w3r*rhogeq*w2r*w1i*k*Kdrag*vgsol*w1r - w3r*rhogeq*w1i**2*w2r**2*rhogsol*w1r + w3r*w1i**2*k*Kdrag**2*vdsol +&
        w3r*rhogeq*w2i*w1r**2*k*Kdrag*vdsol + w3r*w1r**2*k*Kdrag**2*vdsol - w3r*Kdrag*rhogsol*w2i*w1r**3 +&
        w3r**2*w1i**2*rhogeq**2*k*w1r*vgsol + w3r**2*w1r**3*rhogeq**2*k*vgsol - 2*w3r**2*w2i*w1i*rhogeq**2*k*w1r*vgsol&
        - w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r**2 - w3r**2*rhogeq*rhogsol*k**2*cs**2*w2i**2 -&
        w3r**2*rhogeq*w2r*w1r*rhogsol*w1i**2 + w3r**2*w2i*w1i*rhogeq*w1r**2*rhogsol +&
        2*w3r*w2r*w1i**2*rhogeq**2*k*w1r*vgsol + 2*w3r*w2r*w1r**3*rhogeq**2*k*vgsol -&
        w3r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w1r - w3r*cs**2*k**2*rhogeq*rhogsol*w1r**3 -&
        2*w3r*w1i**2*rhogeq**2*w1r**2*k*vgsol + w3r*w1i**3*rhogeq*k*Kdrag*vdsol - 2*w3r*w1i**3*Kdrag*k*rhogeq*vgsol -&
        w3r*w1i**2*rhogeq*w1r*rhogsol*w2i**2 + w3r*w1r**2*rhogeq*w1i*k*Kdrag*vdsol - w3r*w1r*Kdrag*rhogsol*w2i*w1i**2 -&
        w3r*w2i*w1i**2*rhogeq*k*Kdrag*vdsol - 2*w3r*w1r**2*Kdrag*k*rhogeq*vgsol*w1i +&
        2*w3r*rhogeq*w1i**2*w2r*rhogsol*w1r**2 + rhogeq*w1i*rhogsol*k**2*cs**2*w3i**2*w2i +&
        rhogeq*w1i*rhogsol*k**2*cs**2*w3r**2*w2i + rhogeq**2*w1i**2*k*vgsol*w3r*w2r**2 +&
        rhogeq**2*w1i**2*k*vgsol*w3r*w2i**2 - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r - rhogeq**2*cs**2*k**3*w2i**2*w1r*vgsol +&
        rhogeq*cs**4*k**4*w2r*w1r*rhogsol - rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol -&
        rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vgsol - rhogeq**2*cs**2*k**3*w2r*w1i**2*vgsol +&
        rhogeq*cs**2*k**3*w2r*w1i*Kdrag*vdsol + rhogeq**2*cs**2*k**3*w2r*w1r**2*vgsol -&
        rhogeq*cs**4*k**4*w2i*w1i*rhogsol + w3i*cs**4*k**4*rhogeq*rhogsol*w2i - w3i*cs**4*k**4*rhogeq*rhogsol*w1i +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i + w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w2i**2 +&
        w3r*rhogeq**2*cs**2*k**3*w2i**2*vgsol - w3r*rhogeq*cs**4*k**4*w2r*rhogsol +&
        w3r*rhogeq**2*cs**2*k**3*w2r**2*vgsol - w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2r +&
        w3r*Kdrag*rhogsol*k**2*cs**2*w2i*w1r - w3r*Kdrag*k*rhogeq*vgsol*w2i*w1r**2 +&
        w3r*Kdrag*k*rhogeq*vgsol*w2i*w1i**2 - w3r*Kdrag**2*k*vdsol*w2r*w1r - w3r*Kdrag**2*k*vdsol*w2i*w1i +&
        w3r*Kdrag**2*k*vgsol*w2r*w1r + w3r*Kdrag**2*k*vgsol*w2i*w1i + w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1i +&
        w3r*Kdrag*k*rhogeq*vgsol*w1i*w2i**2 + w3r*rhogeq*cs**2*k**2*w2r**2*w1r*rhogsol +&
        w3r*rhogeq*w2i**2*w1r*cs**2*k**2*rhogsol - w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol + w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol +&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol - w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol +&
        w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol + w3r*rhogeq*cs**4*k**4*w1r*rhogsol -&
        2*w3r*rhogeq**2*cs**2*k**3*w2r*w1r*vgsol + w3r**2*rhogeq**2*cs**2*k**3*w2r*vgsol +&
        w3r**2*rhogeq*w2r*w1i*k*Kdrag*vgsol + w3r**2*rhogeq**2*w2r*w1i**2*k*vgsol - w3r**2*rhogeq**2*w2r*w1r**2*k*vgsol&
        - w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol - w3r**2*rhogeq*w2i**2*w1i**2*rhogsol +&
        w3r**2*rhogeq*w1r**2*w2i**2*rhogsol + w3r**2*rhogeq*w2r**2*w1r**2*rhogsol - w3r**2*rhogeq*w1i**2*w2r**2*rhogsol&
        - w3r**2*Kdrag*rhogsol*w1i*w2i**2 + w3r**2*Kdrag*rhogsol*w2i*w1r**2 + w3r**2*Kdrag*rhogsol*w2i*w1i**2 -&
        w3r**2*Kdrag*rhogsol*w2r**2*w1i - w3r**2*rhogeq*w2i*w1r*k*Kdrag*vgsol + w3i**2*rhogeq**2*cs**2*k**3*w2r*vgsol -&
        w3i**2*Kdrag*rhogsol*w2r**2*w1i - w3i**2*Kdrag*rhogsol*w1i*w2i**2 + w3i**2*Kdrag*rhogsol*w2i*w1r**2 +&
        w3i**2*Kdrag*rhogsol*w2i*w1i**2 - Kdrag*k*rhogeq*vgsol*w3i*w1r*w2r**2 - Kdrag*k*rhogeq*vgsol*w3i*w2r*w1r**2 +&
        Kdrag*k*rhogeq*vgsol*w3i*w2r*w1i**2 - Kdrag*k*rhogeq*vgsol*w3i*w1r*w2i**2 +&
        Kdrag*rhogsol*k**2*cs**2*w3i*w2r*w1r + Kdrag*rhogsol*k**2*cs**2*w2i*w3i*w1i + Kdrag*rhogsol*w2r**2*w1i**2*w3i +&
        Kdrag*rhogsol*w3i*w1r**2*w2r**2 + Kdrag*rhogsol*w1i**2*w2i**2*w3i + Kdrag*rhogsol*w2i**2*w1r**2*w3i -&
        Kdrag**2*k*vdsol*w2r*w1i*w3i + Kdrag**2*k*vdsol*w2i*w3i*w1r + Kdrag**2*k*vgsol*w2r*w1i*w3i -&
        Kdrag**2*k*vgsol*w2i*w3i*w1r + rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vdsol - rhogeq*cs**2*k**3*w2i*w1r*Kdrag*vgsol -&
        w1r**3*vdsol*Kdrag*k*rhogeq*w2i - Kdrag*rhogsol*k**2*cs**2*w2i*w1r**2 + 2*Kdrag*k*rhogeq*vgsol*w2i*w1r**3 -&
        w3i**2*rhogeq*w2i*w1r*k*Kdrag*vgsol + w3i**2*rhogeq*w2r*w1i*k*Kdrag*vgsol + w3i**2*rhogeq**2*w2r*w1i**2*k*vgsol&
        - w3i**2*rhogeq**2*w2r*w1r**2*k*vgsol - w3i**2*rhogeq**2*cs**2*k**3*w1r*vgsol -&
        w3i**2*rhogeq*w2i**2*w1i**2*rhogsol + w3i**2*rhogeq*w1r**2*w2i**2*rhogsol + w3i**2*rhogeq*w2r**2*w1r**2*rhogsol&
        - w3i**2*rhogeq*w1i**2*w2r**2*rhogsol + rhogeq*w1i**3*w2r**2*rhogsol*w3i - 2*rhogeq*w2r*w1i**3*k*Kdrag*vgsol +&
        rhogeq*w2r**2*w1r**2*rhogsol*w3i*w1i + rhogeq**2*w2r**2*k*w1r*vgsol*w1i**2 + Kdrag**2*k*vdsol*w2r*w1r**2 -&
        Kdrag**2*k*vgsol*w2r*w1r**2 - rhogeq*cs**2*k**2*w2r*w1r**3*rhogsol + Kdrag**2*k*vgsol*w1r**3 -&
        Kdrag**2*k*vdsol*w1r**3 + rhogeq**2*w2r**2*k*w1r**3*vgsol - 2*rhogeq**2*w2r**2*k*w1r*vgsol*w3i*w1i +&
        rhogeq*w3i**2*cs**2*k**2*rhogsol*w2r*w1r - 2*rhogeq*w2r*w1i*k*Kdrag*vgsol*w1r**2 -&
        rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol*w1r - w3r*rhogeq**2*k*vgsol*w2i**2*w1r**2 - rhogeq**2*w2r*w1r**4*k*vgsol -&
        rhogeq*w2r*w3i**2*w1r**3*rhogsol + w3i*rhogeq*k*Kdrag*vdsol*w2r*w1r**2 + rhogeq*w2r*w1i*k*Kdrag*vdsol*w1r**2 -&
        Kdrag*rhogsol*w3i*w2r*w1r**3 - 2*rhogeq**2*w2r*w1i**2*k*vgsol*w1r**2 - rhogeq*w3i**2*cs**2*k**2*rhogsol*w2r**2&
        - rhogeq*w3i**2*cs**2*k**2*rhogsol*w2i**2 - Kdrag*rhogsol*w3i*w2r*w1r*w1i**2 -&
        w3i*rhogeq*k*Kdrag*vdsol*w2r*w1i**2 + Kdrag**2*k*vdsol*w2r*w1i**2 - rhogeq*w2r*w3i**2*w1r*rhogsol*w1i**2 -&
        Kdrag**2*k*vgsol*w2r*w1i**2 + rhogeq*w2r*w1i**3*k*Kdrag*vdsol - rhogeq**2*w2r*w1i**4*k*vgsol +&
        cs**2*k**2*rhogeq*rhogsol*w1r**4 + w1r**2*w3i*rhogeq*rhogsol*w2i**2*w1i +&
        2*rhogeq*w1i**2*rhogsol*k**2*cs**2*w1r**2 + rhogeq*w1i**4*rhogsol*k**2*cs**2 -&
        w2i*w1i**3*rhogeq*rhogsol*k**2*cs**2 - w1r**4*w3i*rhogeq*rhogsol*w2i - w1r**2*rhogeq*cs**4*k**4*rhogsol +&
        w2i*w1i**3*rhogeq*rhogsol*w3i**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w1r**2 +&
        w2i*w1i*rhogeq*w1r**2*rhogsol*w3i**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w1i**3 + w1i**3*w3i*rhogeq*rhogsol*w2i**2&
        - w2i*w1i*cs**2*k**2*rhogeq*rhogsol*w1r**2 + w1i**2*rhogeq**2*k*vgsol*w2i**2*w1r -&
        2*w2i*w1i*rhogeq**2*k*w1r*vgsol*w3i**2 - 2*vgsol*k*rhogeq*Kdrag*w2i*w1r*w3i*w1i +&
        w1r**3*rhogeq**2*k*vgsol*w2i**2 - w1i**4*w3i*rhogeq*rhogsol*w2i + 2*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w1r +&
        rhogeq*cs**4*k**4*rhogsol*w1i**2 - 2*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w1r + Kdrag*rhogsol*k**2*cs**2*w1i**3 -&
        Kdrag**2*k*vdsol*w1r*w1i**2 + rhogeq**2*w3i**2*k*w1r**3*vgsol + Kdrag**2*k*vgsol*w1r*w1i**2 -&
        Kdrag*rhogsol*w1i**3*w3i*w2i + 2*w1r*Kdrag*k*rhogeq*vgsol*w2i*w1i**2 + 2*w2i*w1i*rhogeq**2*cs**2*k**3*w1r*vgsol&
        - Kdrag*rhogsol*w3i*w1r**2*w2i*w1i + rhogeq**2*w3i**2*k*w1r*vgsol*w1i**2 +&
        2*w3i*rhogeq*k*Kdrag*vdsol*w1r*w2i*w1i - Kdrag*rhogsol*k**2*cs**2*w3i*w1r**2 - w3i*rhogeq*k*Kdrag*vdsol*w1r**3&
        + 2*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i*w1i + 2*Kdrag*k*rhogeq*vgsol*w3i*w1r**3 -&
        Kdrag*rhogsol*k**2*cs**2*w1i**2*w2i - Kdrag*rhogsol*k**2*cs**2*w3i*w1i**2 + Kdrag*rhogsol*k**2*cs**2*w1i*w1r**2&
        - 2*rhogeq**2*k*vgsol*w2i**2*w1r*w3i*w1i - 2*w1r**2*w3i*rhogeq*rhogsol*w1i**2*w2i -&
        w1r*w1i**2*vdsol*Kdrag*k*rhogeq*w2i - 2*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i*w3i -&
        w3i*rhogeq*k*Kdrag*vdsol*w1r*w1i**2 + 2*Kdrag*k*rhogeq*vgsol*w3i*w1r*w1i**2 - w3r**2*rhogeq*w2r*w1r**3*rhogsol&
        - w3r*w1i**4*rhogeq**2*k*vgsol + w3r*rhogeq*w2r*w1r**4*rhogsol - w3r*rhogeq**2*w1r**4*k*vgsol +&
        2*w1i**2*rhogeq**2*k*w1r*vgsol*w2i*w3i + w3r**2*w2i*w1i**3*rhogeq*rhogsol - w3r*rhogeq**2*w1r**2*k*vgsol*w2r**2&
        + 2*w1r**3*rhogeq**2*k*vgsol*w2i*w3i + w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r*w1r)/(w1i**2 - 2*w3i*w1i + w3r**2 +&
        w1r**2 + w3i**2 - 2*w3r*w1r)/Kdrag/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/rhogeq/k 

  vd1i = - (w3r**2*rhogeq*rhogsol*w1i**3*w2r + w3r*Kdrag*rhogsol*k**2*cs**2*w1i**2 +&
        w3r*rhogeq*rhogsol*k**2*cs**2*w1i**3 - 2*w3r*rhogeq*rhogsol*w2i*w1i**2*w1r**2 +&
        w3r*rhogeq*rhogsol*w1i*w2i**2*w1r**2 + w3r*rhogeq*rhogsol*w2r**2*w1i*w1r**2 -&
        2*w3r*w2r*rhogeq**2*k*vgsol*w1i*w1r**2 - 2*w3r*w2r*rhogeq**2*cs**2*k**3*vgsol*w1i -&
        2*w3r*w2r*rhogeq**2*k*vgsol*w1i**3 - w3r*Kdrag*rhogsol*w2r*w1i**2*w1r +&
        w3r*rhogeq*rhogsol*k**2*cs**2*w1i*w1r**2 + w3r*rhogeq*k*Kdrag*vdsol*w2r*w1i**2 +&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1r**2 - w3r*Kdrag*w2i*rhogsol*w1i*w1r**2 - w3r*rhogeq*k*Kdrag*vdsol*w2r*w1r**2 +&
        w3r*rhogeq*k*Kdrag*vdsol*w1r**3 - 2*w3r*rhogeq*k*Kdrag*vdsol*w1r*w2i*w1i + w3r*rhogeq*k*Kdrag*vdsol*w1r*w1i**2&
        + 2*w3r*vgsol*k*rhogeq**2*w2i**2*w1i*w1r + 2*w3r*Kdrag*k*rhogeq*vgsol*w1i*w2i*w1r +&
        2*w3r*rhogeq**2*cs**2*k**3*vgsol*w1i*w1r - 2*w3r**2*rhogeq*rhogsol*w1i*w2r**2*w1r -&
        w3r**2*rhogeq**2*k*vgsol*w1i*w1r**2 - 2*w3r**2*rhogeq*rhogsol*w2i**2*w1r*w1i +&
        2*w3r**2*rhogeq**2*k*vgsol*w1i*w2r*w1r + w3r**2*rhogeq*rhogsol*w1i*w2r*w1r**2 +&
        rhogeq**2*w3i**2*w2i*w1i**2*k*vgsol - rhogeq**2*w3i**2*w2i*k*vgsol*w1r**2 - Kdrag*w3i**2*k*rhogeq*w1r**2*vgsol&
        - Kdrag*w1i**2*rhogeq*k*vgsol*w3i**2 - Kdrag*w3r**2*w1i**2*k*rhogeq*vgsol - Kdrag*w3r**2*w1r**2*rhogeq*k*vgsol&
        - rhogeq**2*w3r**2*k*vgsol*w2i*w1r**2 + rhogeq**2*w3r**2*k*vgsol*w2i*w1i**2 + w3r*Kdrag*rhogsol*w2r**2*w1r**2 +&
        w3r*Kdrag*rhogsol*w2r**2*w1i**2 - 3*w3r*Kdrag*k*rhogeq*vgsol*w2r*w1i**2 - w3r*Kdrag*k*rhogeq*vgsol*w2r*w1r**2 +&
        w3r*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i - w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        w3r*Kdrag*cs**2*k**2*rhogsol*w2r*w1r + w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r + w3r**2*Kdrag*rhogsol*w2r*w1r**2&
        + w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i + w3r**2*Kdrag*rhogeq*k*vgsol*w2r*w1r -&
        w3r**2*rhogeq**2*cs**2*k**3*vgsol*w1i - w3r*Kdrag**2*k*vgsol*w2r*w1i -&
        4*w3r*cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w1r + 2*w3r*rhogeq**2*k*vgsol*w2r**2*w1i*w1r -&
        Kdrag*rhogsol*w2r*w1i**3*w3i + cs**2*k**2*rhogeq*rhogsol*w2r*w1i**3 + 2*Kdrag*rhogeq*k*vgsol*w2r*w1r*w3i*w1i -&
        rhogeq**2*k*vgsol*w2r**2*w1i**3 - 2*rhogeq*k*Kdrag*vdsol*w1r**2*w1i**2 - rhogeq*k*Kdrag*vdsol*w1r**4 -&
        Kdrag*rhogsol*w2r*w1r**2*w3i*w1i + Kdrag*cs**2*k**2*rhogsol*w2r*w1r**2 +&
        cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w1r**2 - rhogeq**2*k*vgsol*w2r**2*w1i*w1r**2 -&
        vgsol*k*rhogeq**2*w2i**2*w1i**3 - rhogeq*k*Kdrag*vdsol*w1i**4 - 2*rhogeq**2*k*vgsol*w1i**3*w2i*w3i -&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w1r**2 + 4*rhogeq*cs**2*k**2*rhogsol*w2i*w1r*w3i*w1i -&
        rhogeq*cs**2*k**2*rhogsol*w2i*w1r*w1i**2 + w3r**2*rhogeq*rhogsol*w2i*w1r*w1i**2 -&
        rhogeq*cs**2*k**2*rhogsol*w2i*w1r**3 + cs**2*k**3*rhogeq*Kdrag*vdsol*w1r**2 -&
        2*cs**4*k**4*rhogeq*rhogsol*w1i*w1r + w1i**3*k*Kdrag**2*vgsol - vgsol*k*rhogeq**2*w2i**2*w1i*w1r**2 -&
        Kdrag**2*k*vgsol*w2i*w1r**2 + rhogeq*k*Kdrag*vdsol*w2r*w1r**3 + rhogeq*k*Kdrag*vdsol*w2i*w1i*w1r**2 +&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w1i**2 - cs**2*k**3*rhogeq*Kdrag*vdsol*w1i**2 + w1i*k*Kdrag**2*vgsol*w1r**2 +&
        rhogeq*w3i*w1i*k*Kdrag*vdsol*w1r**2 + 2*rhogeq**2*w3i*w1i**2*k*vgsol*w1r**2 -&
        rhogeq**2*w3i**2*w1i*k*vgsol*w1r**2 - rhogeq*w3i*w1r**3*cs**2*k**2*rhogsol +&
        rhogeq*w3i*w2i*k*Kdrag*vdsol*w1r**2 + rhogeq*w3i**2*w2r*rhogsol*w1i*w1r**2 + rhogeq*w3i**2*w2i*w1r**3*rhogsol +&
        rhogeq*k*Kdrag*vdsol*w2r*w1r*w1i**2 + rhogeq*w3i*w2i**2*w1r*rhogsol*w1i**2 -&
        Kdrag*w1r*cs**2*k**2*rhogsol*w1i**2 + Kdrag*w2i*w3i*w1r*rhogsol*w1i**2 + Kdrag*w2r*cs**2*k**2*rhogsol*w1i**2 +&
        rhogeq*w3i**2*w2i*w1r*rhogsol*w1i**2 + rhogeq*w3i*w1i**2*w2r**2*rhogsol*w1r +&
        2*rhogeq**2*w3i**2*w1i*k*vgsol*w2r*w1r - 2*rhogeq*w3i*w1i*k*Kdrag*vdsol*w2r*w1r +&
        rhogeq*w3i*w1i**3*k*Kdrag*vdsol - rhogeq*w3i*w1i**2*k*Kdrag*vdsol*w2i -&
        rhogeq*w3i*w1r*cs**2*k**2*rhogsol*w1i**2 - 2*rhogeq*w3i**2*w2r**2*rhogsol*w1i*w1r +&
        rhogeq*w3i**2*w2r*rhogsol*w1i**3 - 2*rhogeq*w3i**2*w2i**2*w1r*rhogsol*w1i -&
        2*rhogeq*w3i*w1i**2*w2r*rhogsol*w1r**2 + 2*Kdrag*w1i**2*k*rhogeq*vgsol*w1r**2 - w1i**3*k*Kdrag**2*vdsol +&
        Kdrag*w1r**4*rhogeq*k*vgsol + rhogeq*k*Kdrag*vdsol*w2i*w1i**3 + 2*rhogeq**2*k*vgsol*w2i*w1i**2*w1r**2 +&
        2*rhogeq**2*cs**2*k**3*vgsol*w1i*w2r*w1r + Kdrag**2*k*vdsol*w2i*w1r**2 - 2*rhogeq**2*k*vgsol*w1i*w1r**2*w2i*w3i&
        + w3i*k*Kdrag**2*vdsol*w1r**2 + rhogeq*w3i*w2i**2*w1r**3*rhogsol - w3i*k*Kdrag**2*vgsol*w1r**2 +&
        rhogeq**2*w3i*w1r**4*k*vgsol - w1i*k*Kdrag**2*vdsol*w1r**2 - w3i*rhogeq**2*k*vgsol*w2r**2*w1r**2 -&
        rhogeq*cs**2*k**3*vdsol*Kdrag*w2r*w1r + w3i*Kdrag*k*rhogeq*vgsol*w2r**2*w1i -&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r + 2*w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1r**2 -&
        2*w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i**2 + w3i*rhogeq**2*k*vgsol*w2r**2*w1i**2 +&
        w3i**2*Kdrag*rhogeq*k*vgsol*w2r*w1r - w1i**2*k*Kdrag**2*vgsol*w2i + w3i*rhogeq**2*cs**2*k**3*vgsol*w2r**2 -&
        Kdrag*k*rhogeq*vgsol*w2r**2*w1r**2 - Kdrag*k*rhogeq*vgsol*w2r**2*w1i**2 +&
        w3i**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i + rhogeq*cs**4*k**4*rhogsol*w2r*w1i -&
        w3i*rhogeq*cs**4*k**4*rhogsol*w2r - w3i*Kdrag*cs**2*k**2*rhogsol*w2r*w1i + w1i**2*k*Kdrag**2*vdsol*w2i -&
        rhogeq**2*w3i**2*w1i**3*k*vgsol + rhogeq**2*w3i*w1i**4*k*vgsol - rhogeq*w3i*w2r*w1r**4*rhogsol -&
        Kdrag*w1r**3*cs**2*k**2*rhogsol + Kdrag*w2i*w3i*w1r**3*rhogsol + rhogeq*w3i*w2r**2*w1r**3*rhogsol -&
        w3i*k*Kdrag**2*vgsol*w1i**2 + w3i*k*Kdrag**2*vdsol*w1i**2 + rhogeq**2*k*vgsol*w2i*w1r**4 -&
        rhogeq*w3i*w1i**4*w2r*rhogsol + Kdrag*w1i**4*k*rhogeq*vgsol + cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w1r -&
        w3i**2*cs**2*k**3*rhogeq**2*vgsol*w1i - w3i**2*Kdrag*rhogsol*w2r**2*w1r - w3i*Kdrag**2*k*vdsol*w2r*w1r +&
        w3i**2*Kdrag*rhogsol*w2r*w1r**2 + w3i**2*Kdrag*rhogsol*w2r*w1i**2 + w3i*Kdrag**2*k*vgsol*w2r*w1r +&
        rhogeq**2*k*vgsol*w2i*w1i**4 - w3r*Kdrag*rhogsol*w2r*w1r**3 + w3r*rhogeq*rhogsol*w2r**2*w1i**3 -&
        w3r**2*rhogeq**2*k*vgsol*w1i**3 + w3r**2*rhogeq*rhogsol*w2i*w1r**3 + w3r**2*Kdrag*rhogsol*w2r*w1i**2 -&
        w3r**2*Kdrag*rhogsol*w2r**2*w1r - w3r*rhogeq*rhogsol*w2i*w1i**4 + w3r*rhogeq*rhogsol*w1i**3*w2i**2 -&
        w3r*Kdrag*w2i*rhogsol*w1i**3 - w3r*rhogeq*rhogsol*w2i*w1r**4 - rhogeq**2*cs**2*k**3*vgsol*w1i*w2r**2 +&
        w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1r + w3r*Kdrag**2*k*vdsol*w2r*w1i + 2*w3r*rhogeq*cs**2*k**2*rhogsol*w2i*w1r**2&
        + w3r*cs**4*k**4*rhogeq*rhogsol*w1i - w3r*Kdrag*cs**2*k**2*rhogsol*w1i*w2i -&
        w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r - w3i*Kdrag**2*k*vdsol*w1i*w2i + w3i*Kdrag**2*k*vgsol*w1i*w2i +&
        w3r*Kdrag**2*k*vgsol*w2i*w1r + cs**2*k**3*rhogeq*Kdrag*vdsol*w1i*w2i + w3i**2*Kdrag*rhogeq*k*vgsol*w1i*w2i -&
        Kdrag*rhogeq*k*vgsol*w2i**2*w1r**2 - Kdrag*rhogeq*k*vgsol*w2i**2*w1i**2 + w3r*Kdrag*k*rhogeq*vgsol*w2i**2*w1r +&
        w3i*rhogeq*k*Kdrag*vgsol*w2i**2*w1i - 3*w3i*rhogeq*k*Kdrag*vgsol*w2i*w1r**2 -&
        w3i*rhogeq*k*Kdrag*vgsol*w1i**2*w2i + w3i*rhogeq**2*k*vgsol*w2i**2*w1i**2 -&
        w3i*rhogeq**2*cs**2*k**3*vgsol*w1r**2 + w3i*rhogeq**2*cs**2*k**3*vgsol*w1i**2 +&
        w3r**2*Kdrag*k*rhogeq*vgsol*w1i*w2i + w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r +&
        w3i*Kdrag*cs**2*k**2*rhogsol*w2i*w1r + rhogeq*cs**4*k**4*rhogsol*w2i*w1r -&
        w3r**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r + w3r**2*vgsol*rhogeq**2*k**3*cs**2*w2i -&
        w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w2i + w3i*rhogeq*cs**2*k**3*vdsol*Kdrag*w1i -&
        cs**2*k**3*rhogeq*Kdrag*vgsol*w1i*w2i - w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i + w3i*rhogeq*cs**4*k**4*rhogsol*w1r +&
        w3i**2*vgsol*rhogeq**2*k**3*cs**2*w2i - w3i**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r +&
        w3i*rhogeq**2*cs**2*k**3*vgsol*w2i**2 - 2*w3i*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i -&
        w3i*rhogeq**2*k*vgsol*w2i**2*w1r**2 + w3r*Kdrag*rhogsol*w2i**2*w1r**2 + rhogeq**2*cs**2*k**3*vgsol*w1i**2*w2i -&
        rhogeq**2*cs**2*k**3*vgsol*w2i*w1r**2 - w3r*Kdrag**2*k*vdsol*w2i*w1r - w3r*cs**4*k**4*rhogeq*rhogsol*w2i -&
        2*w3r*rhogeq*cs**2*k**2*rhogsol*w1i**2*w2i + w3r*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1i +&
        w3r*Kdrag*rhogsol*w2i**2*w1i**2 - w3i*rhogeq*cs**2*k**2*rhogsol*w2i**2*w1r - w3i**2*Kdrag*rhogsol*w2i**2*w1r -&
        w3r**2*Kdrag*rhogsol*w2i**2*w1r - rhogeq**2*cs**2*k**3*vgsol*w1i*w2i**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2&
        + w3i**2 - 2*w3r*w1r)/Kdrag/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/rhogeq/k 
  endif

!-------------------------------
! G A S  D E N S I T I E S
!-------------------------------
  rhog3r =(w3r**2*k*rhogeq*vgsol*w1i + w3r**2*w2i*rhogeq*k*vgsol - w3r**2*w2r*w1i*rhogsol - w3i**2*w2i*rhogeq*k*vgsol +&
        w3i**2*w2r*w1i*rhogsol - w3i*w1i**2*w2r*rhogsol - w3i*w2i**2*w1r*rhogsol - w3i*w2r**2*w1r*rhogsol -&
        w3i*w2r*w1r**2*rhogsol + w3i**2*rhogsol*w2i*w1r - w3i*w1i*k*Kdrag*vdsol + k*Kdrag*vdsol*w2i*w1i -&
        k*Kdrag*vgsol*w2i*w1i + w3i*w1i**2*k*rhogeq*vgsol + w3i*w1r**2*rhogeq*k*vgsol - w3i*w1r*cs**2*k**2*rhogsol -&
        w3i*w2i*k*Kdrag*vdsol + w3i*w1i*k*Kdrag*vgsol + w3i*w2i*k*Kdrag*vgsol + w3i*w2r**2*rhogeq*k*vgsol -&
        w3i**2*k*Kdrag*vgsol - k*Kdrag*vdsol*w2r*w1r + w3i**2*k*Kdrag*vdsol - k*rhogeq*vgsol*w2r**2*w1i -&
        w3i*w2r*cs**2*k**2*rhogsol + w3i*w2i**2*rhogeq*k*vgsol + k*Kdrag*vgsol*w2r*w1r - k*rhogeq*vgsol*w2i*w1r**2 +&
        rhogsol*k**2*cs**2*w2i*w1r + rhogsol*k**2*cs**2*w1i*w2r - k*rhogeq*vgsol*w1i*w2i**2 - w3i**2*k*rhogeq*vgsol*w1i&
        - k*rhogeq*vgsol*w2i*w1i**2 + w3r*k*Kdrag*vdsol*w2r + 2*w3r*w3i*rhogsol*k**2*cs**2 - w3r*rhogsol*k**2*cs**2*w1i&
        + w3r*k*Kdrag*vdsol*w1r - w3r*rhogsol*k**2*cs**2*w2i + 2*w3r*w3i*w2r*w1r*rhogsol - 2*w3r*w3i*w2i*rhogsol*w1i -&
        w3r*k*Kdrag*vgsol*w2r - w3r*k*Kdrag*vgsol*w1r + w3r*rhogsol*w2i*w1i**2 + w3r*rhogsol*w2i*w1r**2 +&
        w3r*rhogsol*w2r**2*w1i + w3r*rhogsol*w1i*w2i**2 + w3r**2*k*Kdrag*vgsol - w3r**2*k*Kdrag*vdsol -&
        w3r**2*rhogsol*w2i*w1r + 2*w3i*w2r*k*rhogeq*w1r*vgsol + 2*w3i*k*w2i*rhogeq*w1i*vgsol -&
        2*w3r*w3i*w2r*vgsol*k*rhogeq - 2*w3r*w3i*k*rhogeq*w1r*vgsol)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i&
        + w3r**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r) 

  rhog3i = - ( - rhogsol*w1i**2*w2r**2 - rhogsol*w1i**2*w2i**2 - rhogsol*w1r**2*w2r**2 - rhogsol*w1r**2*w2i**2 -&
        2*w3r*rhogeq*k*vgsol*w2i*w1i + rhogsol*w2i**2*w3i*w1i + rhogsol*k**2*cs**2*w1r*w3r - rhogsol*k**2*cs**2*w3i*w1i&
        - vgsol*k*rhogeq*w3r*w2i**2 - vgsol*Kdrag*k*w3r*w1i - vgsol*Kdrag*k*w3r*w2i + 2*w3r*rhogeq*k*vgsol*w3i*w1i +&
        rhogsol*w1i**2*w2i*w3i + rhogsol*w1i*w2i*w3r**2 + rhogsol*w2i*w3i*w1r**2 - rhogsol*w1i*w2i*w3i**2 +&
        rhogsol*w2i**2*w3r*w1r - rhogsol*k**2*cs**2*w2i*w3i - vgsol*k*rhogeq*w3r*w1i**2 + w3r*rhogsol*k**2*cs**2*w2r -&
        2*w3r*w2r*k*rhogeq*w1r*vgsol + w3r**2*w2r*vgsol*k*rhogeq - w3r*w2r**2*rhogeq*k*vgsol -&
        vgsol*k*rhogeq*w3r*w1r**2 + vgsol*k*rhogeq*w3r**2*w1r + vdsol*Kdrag*k*w3r*w1i - vdsol*Kdrag*k*w2i*w1r +&
        vdsol*Kdrag*k*w3r*w2i + vdsol*Kdrag*k*w3i*w1r + rhogsol*k**2*cs**2*w1i*w2i + vgsol*Kdrag*k*w2i*w1r -&
        vgsol*Kdrag*k*w3i*w1r - vgsol*k*rhogeq*w1r*w3i**2 + vgsol*k*rhogeq*w2i**2*w1r - rhogsol*k**2*cs**2*w2r*w1r -&
        w3r**2*w2r*w1r*rhogsol + w3r*w2r*rhogsol*w1i**2 + w3r*w2r*w1r**2*rhogsol + w3r*w2r**2*w1r*rhogsol -&
        2*w3r*w1r*rhogsol*w2i*w3i + 2*vgsol*Kdrag*k*w3i*w3r - 2*vdsol*Kdrag*k*w3i*w3r - w3r**2*rhogsol*k**2*cs**2 +&
        2*w3r*rhogeq*k*vgsol*w2i*w3i + rhogsol*k**2*cs**2*w3i**2 - 2*w2r*rhogsol*w3i*w1i*w3r +&
        vgsol*k*rhogeq*w2r*w1r**2 + vgsol*k*rhogeq*w1r*w2r**2 + vgsol*k*rhogeq*w2r*w1i**2 - vgsol*k*rhogeq*w2r*w3i**2 +&
        vgsol*Kdrag*k*w1i*w2r - vgsol*Kdrag*k*w2r*w3i + rhogsol*w2r**2*w3i*w1i + rhogsol*w2r*w1r*w3i**2 +&
        vdsol*Kdrag*k*w2r*w3i - vdsol*Kdrag*k*w1i*w2r)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i +&
        w3r**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r) 

  rhog2r =( - w3r**2*k*rhogeq*vgsol*w1i + w3r**2*w2i*rhogeq*k*vgsol + w3r**2*w2r*w1i*rhogsol +&
        w3i**2*w2i*rhogeq*k*vgsol + w3i**2*w2r*w1i*rhogsol + w3i*w1i**2*w2r*rhogsol + w3i*w2i**2*w1r*rhogsol -&
        w3i*w2r**2*w1r*rhogsol + w3i*w2r*w1r**2*rhogsol + 2*rhogsol*w3r*w2i*w1r*w2r + 2*cs**2*k**2*rhogsol*w2r*w2i -&
        k*Kdrag*vgsol*w2i**2 + k*Kdrag*vgsol*w2r**2 - 2*rhogsol*w2r*w2i*w3i*w1i + k*Kdrag*vdsol*w2i**2 -&
        k*Kdrag*vdsol*w2r**2 - 2*vgsol*rhogeq*k*w3r*w2r*w2i - 2*vgsol*rhogeq*k*w2i*w1r*w2r +&
        2*vgsol*rhogeq*k*w3r*w2i*w1r - w3i**2*rhogsol*w2i*w1r + w3i*w1i*k*Kdrag*vdsol - k*Kdrag*vdsol*w2i*w1i +&
        k*Kdrag*vgsol*w2i*w1i - w3i*w1i**2*k*rhogeq*vgsol - w3i*w1r**2*rhogeq*k*vgsol + w3i*w1r*cs**2*k**2*rhogsol -&
        w3i*w2i*k*Kdrag*vdsol - w3i*w1i*k*Kdrag*vgsol + w3i*w2i*k*Kdrag*vgsol + w3i*w2r**2*rhogeq*k*vgsol +&
        k*Kdrag*vdsol*w2r*w1r + k*rhogeq*vgsol*w2r**2*w1i - w3i*w2r*cs**2*k**2*rhogsol - w3i*w2i**2*rhogeq*k*vgsol -&
        k*Kdrag*vgsol*w2r*w1r + k*rhogeq*vgsol*w2i*w1r**2 - rhogsol*k**2*cs**2*w2i*w1r - rhogsol*k**2*cs**2*w1i*w2r -&
        k*rhogeq*vgsol*w1i*w2i**2 - w3i**2*k*rhogeq*vgsol*w1i + k*rhogeq*vgsol*w2i*w1i**2 + w3r*k*Kdrag*vdsol*w2r +&
        w3r*rhogsol*k**2*cs**2*w1i - w3r*k*Kdrag*vdsol*w1r - w3r*rhogsol*k**2*cs**2*w2i - w3r*k*Kdrag*vgsol*w2r +&
        w3r*k*Kdrag*vgsol*w1r - w3r*rhogsol*w2i*w1i**2 - w3r*rhogsol*w2i*w1r**2 - w3r*rhogsol*w2r**2*w1i +&
        w3r*rhogsol*w1i*w2i**2 - w3r**2*rhogsol*w2i*w1r + 2*w3i*k*w2i*rhogeq*w1i*vgsol)/(w2r**2 - 2*w3r*w2r + w2i**2 +&
        w3i**2 - 2*w2i*w3i + w3r**2)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

  rhog2i =( - 2*w2i*w2r*vgsol*k*rhogeq*w1i + 2*w3r*w2i*rhogsol*w1i*w2r - 2*w2i*k*rhogeq*vgsol*w2r*w3i +&
        rhogsol*w2i**2*w3i*w1i + rhogsol*k**2*cs**2*w1r*w3r - rhogsol*k**2*cs**2*w3i*w1i + vgsol*k*rhogeq*w3r*w2i**2 -&
        vgsol*Kdrag*k*w3r*w1i + vgsol*Kdrag*k*w3r*w2i - rhogsol*w1i**2*w2i*w3i - rhogsol*w1i*w2i*w3r**2 -&
        rhogsol*w2i*w3i*w1r**2 - rhogsol*w1i*w2i*w3i**2 - rhogsol*w2i**2*w3r*w1r + rhogsol*k**2*cs**2*w2i*w3i -&
        vgsol*k*rhogeq*w3r*w1i**2 - w3r*rhogsol*k**2*cs**2*w2r + 2*w3r*w2r*k*rhogeq*w1r*vgsol +&
        w3r**2*w2r*vgsol*k*rhogeq - w3r*w2r**2*rhogeq*k*vgsol - vgsol*k*rhogeq*w3r*w1r**2 - vgsol*k*rhogeq*w3r**2*w1r +&
        vdsol*Kdrag*k*w3r*w1i - vdsol*Kdrag*k*w2i*w1r - vdsol*Kdrag*k*w3r*w2i + vdsol*Kdrag*k*w3i*w1r +&
        rhogsol*k**2*cs**2*w1i*w2i + vgsol*Kdrag*k*w2i*w1r - vgsol*Kdrag*k*w3i*w1r - vgsol*k*rhogeq*w1r*w3i**2 +&
        vgsol*k*rhogeq*w2i**2*w1r - rhogsol*k**2*cs**2*w2r*w1r - w3r**2*w2r*w1r*rhogsol - w3r*w2r*rhogsol*w1i**2 -&
        w3r*w2r*w1r**2*rhogsol + w3r*w2r**2*w1r*rhogsol + rhogsol*w3r**2*w1i**2 + rhogsol*w3r**2*w1r**2 +&
        rhogsol*w1i**2*w3i**2 + vgsol*k*rhogeq*w2r*w1r**2 - vgsol*k*rhogeq*w1r*w2r**2 + vgsol*k*rhogeq*w2r*w1i**2 +&
        rhogsol*w3i**2*w1r**2 - w2i**2*rhogsol*k**2*cs**2 + vgsol*k*rhogeq*w2r*w3i**2 + vgsol*Kdrag*k*w1i*w2r +&
        vgsol*Kdrag*k*w2r*w3i + w2r**2*rhogsol*k**2*cs**2 + 2*w2i*k*Kdrag*vdsol*w2r + 2*w2i*rhogsol*w3i*w2r*w1r -&
        2*w2i*k*Kdrag*vgsol*w2r + 2*w2r*w3i*k*rhogeq*w1i*vgsol - rhogsol*w2r**2*w3i*w1i - rhogsol*w2r*w1r*w3i**2 -&
        vdsol*Kdrag*k*w2r*w3i - vdsol*Kdrag*k*w1i*w2r)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i +&
        w3r**2)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

  rhog1r = - ( - w3r**2*k*rhogeq*vgsol*w1i - 2*rhogsol*k**2*cs**2*w1i*w1r + 2*k*rhogeq*vgsol*w1i*w2r*w1r +&
        2*rhogsol*w2i*w1r*w3i*w1i + 2*w3r*k*rhogeq*vgsol*w1i*w1r - 2*w3r*w2r*k*rhogeq*vgsol*w1i -&
        2*w3r*w2r*w1i*rhogsol*w1r + w3r**2*w2i*rhogeq*k*vgsol + w3r**2*w2r*w1i*rhogsol + w3i**2*w2i*rhogeq*k*vgsol +&
        w3i**2*w2r*w1i*rhogsol - w3i*w1i**2*w2r*rhogsol - w3i*w2i**2*w1r*rhogsol - w3i*w2r**2*w1r*rhogsol +&
        w3i*w2r*w1r**2*rhogsol - w3i**2*rhogsol*w2i*w1r + w3i*w1i*k*Kdrag*vdsol + k*Kdrag*vdsol*w2i*w1i -&
        k*Kdrag*vgsol*w2i*w1i + w3i*w1i**2*k*rhogeq*vgsol - w3i*w1r**2*rhogeq*k*vgsol + w3i*w1r*cs**2*k**2*rhogsol -&
        w3i*w2i*k*Kdrag*vdsol - w3i*w1i*k*Kdrag*vgsol + w3i*w2i*k*Kdrag*vgsol + w3i*w2r**2*rhogeq*k*vgsol -&
        k*Kdrag*vdsol*w2r*w1r - k*rhogeq*vgsol*w2r**2*w1i - w3i*w2r*cs**2*k**2*rhogsol + w3i*w2i**2*rhogeq*k*vgsol +&
        k*Kdrag*vgsol*w2r*w1r - k*rhogeq*vgsol*w2i*w1r**2 + rhogsol*k**2*cs**2*w2i*w1r + rhogsol*k**2*cs**2*w1i*w2r -&
        k*rhogeq*vgsol*w1i*w2i**2 - w3i**2*k*rhogeq*vgsol*w1i + k*rhogeq*vgsol*w2i*w1i**2 + w3r*k*Kdrag*vdsol*w2r +&
        w3r*rhogsol*k**2*cs**2*w1i - w3r*k*Kdrag*vdsol*w1r - w3r*rhogsol*k**2*cs**2*w2i - w3r*k*Kdrag*vgsol*w2r +&
        w3r*k*Kdrag*vgsol*w1r - Kdrag*w1r**2*k*vgsol - w3r*rhogsol*w2i*w1i**2 + w3r*rhogsol*w2i*w1r**2 +&
        Kdrag*w1i**2*k*vgsol + w3r*rhogsol*w2r**2*w1i + w3r*rhogsol*w1i*w2i**2 + k*Kdrag*vdsol*w1r**2 -&
        w3r**2*rhogsol*w2i*w1r - k*Kdrag*vdsol*w1i**2 - 2*w3i*k*w2i*rhogeq*w1i*vgsol)/(w1i**2 - 2*w3i*w1i + w3r**2 +&
        w1r**2 + w3i**2 - 2*w3r*w1r)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

  rhog1i = - ( - 2*vdsol*Kdrag*k*w1i*w1r + rhogsol*w2i**2*w3i*w1i + rhogsol*k**2*cs**2*w1i**2 -&
        rhogsol*k**2*cs**2*w1r**2 + rhogsol*k**2*cs**2*w1r*w3r - rhogsol*k**2*cs**2*w3i*w1i + vgsol*k*rhogeq*w3r*w2i**2&
        + 2*vgsol*Kdrag*k*w1i*w1r - vgsol*Kdrag*k*w3r*w1i + vgsol*Kdrag*k*w3r*w2i - rhogsol*w1i**2*w2i*w3i +&
        rhogsol*w1i*w2i*w3r**2 - 2*rhogsol*w1i*w2i*w3r*w1r + rhogsol*w2i*w3i*w1r**2 + rhogsol*w1i*w2i*w3i**2 +&
        rhogsol*w2i**2*w3r*w1r + rhogsol*k**2*cs**2*w2i*w3i - vgsol*k*rhogeq*w3r*w1i**2 - w3r*rhogsol*k**2*cs**2*w2r -&
        2*w3r*w2r*k*rhogeq*w1r*vgsol + w3r**2*w2r*vgsol*k*rhogeq + w3r*w2r**2*rhogeq*k*vgsol +&
        vgsol*k*rhogeq*w3r*w1r**2 + 2*vgsol*k*rhogeq*w1r*w2i*w1i - vgsol*k*rhogeq*w3r**2*w1r + vdsol*Kdrag*k*w3r*w1i +&
        vdsol*Kdrag*k*w2i*w1r - vdsol*Kdrag*k*w3r*w2i + vdsol*Kdrag*k*w3i*w1r - w3r**2*rhogsol*w2r**2 -&
        rhogsol*k**2*cs**2*w1i*w2i - vgsol*Kdrag*k*w2i*w1r - vgsol*Kdrag*k*w3i*w1r + 2*vgsol*k*rhogeq*w1i*w1r*w3i -&
        vgsol*k*rhogeq*w1r*w3i**2 - 2*vgsol*k*rhogeq*w2i*w1r*w3i - vgsol*k*rhogeq*w2i**2*w1r +&
        rhogsol*k**2*cs**2*w2r*w1r + w3r**2*w2r*w1r*rhogsol + w3r*w2r*rhogsol*w1i**2 - w3r*w2r*w1r**2*rhogsol +&
        w3r*w2r**2*w1r*rhogsol + vgsol*k*rhogeq*w2r*w1r**2 - vgsol*k*rhogeq*w1r*w2r**2 - vgsol*k*rhogeq*w2r*w1i**2 -&
        rhogsol*w2i**2*w3i**2 - rhogsol*w2i**2*w3r**2 + vgsol*k*rhogeq*w2r*w3i**2 - vgsol*Kdrag*k*w1i*w2r +&
        vgsol*Kdrag*k*w2r*w3i - 2*rhogsol*w2r*w1r*w3i*w1i + rhogsol*w2r**2*w3i*w1i + rhogsol*w2r*w1r*w3i**2 -&
        vdsol*Kdrag*k*w2r*w3i + vdsol*Kdrag*k*w1i*w2r - rhogsol*w2r**2*w3i**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 +&
        w3i**2 - 2*w3r*w1r)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2) 

!-------------------------------
! D U S T  D E N S I T I E S
!-------------------------------
  if (Kdrag.gt.0.) then

  rhod3r = - rhodeq*( - w3r**3*rhogeq*w1i**2*w2r**2*rhogsol - w3r**2*Kdrag**2*k*vgsol*w2r*w1r +&
        w3r**2*Kdrag**2*k*vgsol*w2i*w1i - w3r**2*Kdrag**2*k*vdsol*w2i*w1i + w3r**2*Kdrag*k*rhogeq*vgsol*w2i*w1i**2 +&
        w3r**2*Kdrag**2*k*vdsol*w2r*w1r - w3r**2*Kdrag*rhogsol*k**2*cs**2*w2i*w1r +&
        w3r**2*Kdrag*k*rhogeq*vgsol*w2i*w1r**2 - w3r**2*Kdrag*rhogsol*k**2*cs**2*w1i*w2r +&
        w3r**2*rhogeq**2*w2i*w1i**2*w3i*k*vgsol - 4*w3r**2*rhogeq**2*w3i**2*k*w2i*w1i*vgsol -&
        2*w3r**2*rhogeq*w2i*w3i**2*k*Kdrag*vgsol + w3r**2*rhogeq*w2r*w3i*w1r*k*Kdrag*vdsol -&
        2*w3r**2*rhogeq**2*w1i**2*k*vgsol*w3i**2 - w3r**2*rhogeq*w2i*w3i*w1i*k*Kdrag*vgsol +&
        w3r**5*rhogeq*w2i*rhogsol*w1i + w3r**2*rhogeq**2*w2i*k*vgsol*w3i*w1r**2 - w3r**5*rhogeq*rhogsol*k**2*cs**2 -&
        w3r**5*rhogeq*w2r*w1r*rhogsol + w3r**5*rhogeq**2*k*w1r*vgsol + 3*w3r**2*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol +&
        w3r**5*rhogeq**2*w2r*vgsol*k + 2*w3r**2*rhogeq*w3i**2*cs**2*k**2*rhogsol*w1r -&
        w3r**2*rhogeq*cs**4*k**4*w2r*rhogsol - 2*w3r**2*rhogeq**2*w3i**2*k*w1r**2*vgsol +&
        2*w3r**2*rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol - w3r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i**2 -&
        w3r**3*Kdrag*rhogsol*w2i*w1i**2 - w3r**3*Kdrag*rhogsol*w2r**2*w1i - w3r**3*Kdrag*rhogsol*w1i*w2i**2 -&
        w3r**3*Kdrag*rhogsol*w2i*w1r**2 - w3r**3*rhogeq*w2r*w1i*k*Kdrag*vdsol + w3r**3*rhogeq**2*w2r*w1r**2*k*vgsol +&
        w3r**3*rhogeq**2*w2r*w1i**2*k*vgsol - w3r**3*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w3r**3*rhogeq*w2r*w1i*k*Kdrag*vgsol - w3r**3*Kdrag**2*k*vdsol*w2r + 2*w3r**3*Kdrag*k*rhogeq*vgsol*w3i*w1r +&
        2*w3r**3*rhogeq**2*w2r*k*vgsol*w3i**2 + 2*w3r**3*Kdrag*k*rhogeq*vgsol*w2r*w3i +&
        w3r**3*Kdrag*rhogsol*k**2*cs**2*w1i - w3r**3*rhogeq**2*cs**2*k**3*w2r*vgsol -&
        2*w3r**3*Kdrag*rhogsol*k**2*cs**2*w3i + w3r**3*Kdrag*rhogsol*k**2*cs**2*w2i +&
        2*w3r**3*Kdrag*rhogsol*w2i*w3i*w1i - w3r**3*rhogeq*w2i**2*w1i**2*rhogsol - 2*w3r**3*Kdrag*rhogsol*w3i*w2r*w1r -&
        w3r**2*rhogeq*w2i*w3i*w1i*k*Kdrag*vdsol - w3r**3*rhogeq*w1r**2*w2i**2*rhogsol -&
        w3r**2*rhogeq*cs**4*k**4*w1r*rhogsol - 3*w3r**2*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol -&
        3*w3r**2*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol - w3r**2*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol -&
        w3r**2*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol + w3r**2*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol +&
        w3r**2*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol - w3r**3*rhogeq*w2r**2*w1r**2*rhogsol +&
        w3r**2*rhogeq**2*w2i**2*w3i*w1i*k*vgsol + w3r**2*rhogeq**2*cs**2*k**3*w1i**2*vgsol +&
        w3r**3*rhogeq*cs**4*k**4*rhogsol - 3*w3r**2*rhogeq**2*cs**2*k**3*w3i*w2i*vgsol +&
        2*w3r**2*rhogeq*w2r*w3i**2*w1r**2*rhogsol + w3r**2*rhogeq**2*cs**2*k**3*w1r**2*vgsol -&
        2*w3r**2*rhogeq**2*w3i**2*w2i**2*k*vgsol + 2*w3r**2*rhogeq*w2i**2*w3i**2*w1r*rhogsol +&
        w3r**2*rhogeq**2*w3i*w2r**2*w1i*k*vgsol + 2*w3r**2*rhogeq*w1i*w3i**2*k*Kdrag*vdsol +&
        2*w3r**2*rhogeq*w1i**2*w3i**2*w2r*rhogsol - 2*w3r**2*rhogeq*w1i*w3i**2*k*Kdrag*vgsol +&
        2*w3r**2*rhogeq*w2r**2*w3i**2*w1r*rhogsol - 4*w3r**2*rhogeq**2*w2r*w3i**2*k*w1r*vgsol -&
        3*w3r**2*rhogeq*w2r*w3i*w1r*k*Kdrag*vgsol - 2*w3r**2*rhogeq**2*w2r**2*w3i**2*k*vgsol +&
        2*w3r**2*rhogeq*w2i*w3i**2*k*Kdrag*vdsol + w3r**3*rhogeq**2*w2r**2*k*w1r*vgsol -&
        2*w3r**3*rhogeq*w3i**2*cs**2*k**2*rhogsol + w3r**4*rhogeq*w2i**2*w1r*rhogsol + w3r**4*Kdrag*rhogsol*w1i*w2r +&
        w3r**4*rhogeq*w2r*w1r**2*rhogsol + w3r**4*rhogeq*w1i**2*w2r*rhogsol - 2*w3r**4*rhogeq**2*k*w2i*w1i*vgsol -&
        2*w3r**4*rhogeq*w1i*k*Kdrag*vgsol - w3r**4*rhogeq**2*w2r**2*k*vgsol + w3r**4*rhogeq*w1i*k*Kdrag*vdsol -&
        w3r**4*rhogeq**2*w1r**2*k*vgsol + w3r**4*rhogeq*w1r*cs**2*k**2*rhogsol + w3r**4*rhogeq*w2r*cs**2*k**2*rhogsol -&
        2*w3r**4*rhogeq*w2i*k*Kdrag*vgsol - w3r**4*rhogeq**2*w1i**2*k*vgsol + w3r**4*rhogeq*w2r**2*w1r*rhogsol +&
        w3r**3*rhogeq*w2i*w1r*k*Kdrag*vgsol + w3r**4*Kdrag**2*k*vdsol + 2*w3r**3*rhogeq*w1i*w3i**2*rhogsol*w2i -&
        2*w3r**4*rhogeq**2*w2r*k*w1r*vgsol + 2*w3r**3*rhogeq**2*w3i**2*k*w1r*vgsol -&
        w3r**3*rhogeq*w2i*w1r*k*Kdrag*vdsol + w3r**3*rhogeq**2*w2i**2*w1r*k*vgsol -&
        2*w3r**3*rhogeq*w2r*w3i**2*w1r*rhogsol + w3r**4*rhogeq*w2i*k*Kdrag*vdsol - w3r**4*rhogeq**2*w2i**2*k*vgsol +&
        w3r**3*Kdrag**2*k*vgsol*w1r + w3r**4*Kdrag*rhogsol*w2i*w1r - w3r**4*Kdrag**2*k*vgsol -&
        w3r**3*Kdrag**2*k*vdsol*w1r + w3r**3*Kdrag**2*k*vgsol*w2r + w1i*w3i**3*k*Kdrag**2*vdsol +&
        2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r + w3r*rhogeq**2*w3i**4*w2r*k*vgsol +&
        2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r - 2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r -&
        2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r + w3r*rhogeq**2*w3i**4*k*w1r*vgsol -&
        w3r*rhogeq*w3i**4*w2r*w1r*rhogsol + 2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w2i + w3r*rhogeq*w3i**4*w1i*rhogsol*w2i&
        - w2i*w3i**3*k*Kdrag**2*vgsol + 2*w3r*rhogeq*w3i**3*k*Kdrag*vgsol*w2r + w2i*w3i**3*k*Kdrag**2*vdsol -&
        w1i*w3i**3*k*Kdrag**2*vgsol - w3r*rhogeq*w3i**4*cs**2*k**2*rhogsol -&
        2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w2i**2 - 2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i +&
        2*w3r*w3i**3*Kdrag*rhogsol*w2i*w1i - 2*w3r*w3i**3*Kdrag*rhogsol*w2r*w1r - 2*w3r*w3i**3*Kdrag*rhogsol*k**2*cs**2&
        + w3r*w3i**2*Kdrag**2*k*vgsol*w1r + 2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w1i +&
        w3r*rhogeq*cs**2*k**2*w1i**2*w2r**2*rhogsol + w3r*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol -&
        w3r*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol + w3r**2*rhogeq**2*cs**2*k**3*w2r**2*vgsol +&
        w3r**2*rhogeq*w2r**2*w1i*k*Kdrag*vgsol - 2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1i**2 -&
        2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1r**2 + w1r*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2i**2 -&
        w1r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2i**2 - w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2 -&
        w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol + w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol -&
        w2r*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol - w2r*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol +&
        w2r*w3r*rhogeq*cs**4*k**4*w1r*rhogsol + 2*w2r*w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r - w3r*w3i**2*rhogeq*w2i*w1r*k*Kdrag*vdsol +&
        3*w3r*w3i**2*rhogeq**2*cs**2*k**3*w2r*vgsol + w3r*w3i**2*Kdrag*rhogsol*k**2*cs**2*w1i +&
        2*w3r*rhogeq*w3i**3*k*Kdrag*vgsol*w1r + rhogeq*w3i**2*cs**2*k**2*rhogsol*w1r*w2r**2 -&
        w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r - w2r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2 +&
        rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol*w1r**2 - w3r*w3i**2*Kdrag*rhogsol*w2r**2*w1i -&
        w3r*w3i**2*Kdrag**2*k*vdsol*w2r + w3r*w3i**2*Kdrag**2*k*vgsol*w2r - rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r +&
        rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w2r**2 - w3r*w3i**2*Kdrag*rhogsol*w2i*w1r**2 +&
        w3r*w3i**2*Kdrag*rhogsol*k**2*cs**2*w2i - w3r*w3i**2*Kdrag*rhogsol*w1i*w2i**2 -&
        2*w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r - w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r**2 -&
        w3r*w3i**2*Kdrag*rhogsol*w2i*w1i**2 - w3i*rhogsol*k**4*cs**4*rhogeq*w2r*w1i +&
        rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol*w3i**2 + Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w3i**2 -&
        w3r*w3i**2*Kdrag**2*k*vdsol*w1r - rhogeq*w3i**5*w2r*w1i*rhogsol + w3r*w3i**2*rhogeq*w2r*w1i*k*Kdrag*vgsol +&
        w3r*w3i**2*rhogeq**2*w2r*w1i**2*k*vgsol + w3r*w3i**2*rhogeq*w2i*w1r*k*Kdrag*vgsol -&
        w3r*w3i**2*rhogeq*w2i**2*w1i**2*rhogsol + w3r*w3i**2*rhogeq**2*w2r**2*k*w1r*vgsol -&
        w3r*w3i**2*rhogeq*w1r**2*w2i**2*rhogsol - w3r*w3i**2*rhogeq*w2r**2*w1r**2*rhogsol -&
        3*w3r*w3i**2*rhogeq*cs**4*k**4*rhogsol + w3r*w3i**2*rhogeq**2*w2i**2*w1r*k*vgsol -&
        4*cs**2*k**2*rhogeq*w3r*w3i**2*w2r*w1r*rhogsol - rhogeq**2*w3i**4*w1i**2*k*vgsol -&
        cs**2*k**3*rhogeq*w3i**3*Kdrag*vdsol - w3r*w3i**2*rhogeq*w1i**2*w2r**2*rhogsol +&
        cs**2*k**3*rhogeq*w3i**3*Kdrag*vgsol + 3*w3r*w3i**2*rhogeq**2*cs**2*k**3*w1r*vgsol -&
        w3r*w3i**2*rhogeq*w2r*w1i*k*Kdrag*vdsol + w3r*w3i**2*rhogeq**2*w2r*w1r**2*k*vgsol +&
        4*cs**2*k**2*rhogeq*w3r*w3i**2*w2i*rhogsol*w1i - rhogeq**2*w3i**4*k*w1r**2*vgsol +&
        2*rhogeq*w3i**3*w3r**2*k*Kdrag*vgsol + 2*rhogeq**2*w3i**3*w3r**2*w1i*k*vgsol +&
        rhogeq*w3i**4*cs**2*k**2*rhogsol*w1r - 2*rhogeq*w3i**3*w3r**2*k*Kdrag*vdsol +&
        rhogeq*w3i**4*w2r*cs**2*k**2*rhogsol - 2*rhogeq**2*w3i**4*k*w2i*w1i*vgsol - rhogeq*w3i**3*w2i*w1i*k*Kdrag*vdsol&
        + rhogeq**2*w3i**3*w2i*w1i**2*k*vgsol + Kdrag*w2i**2*vgsol*k*rhogeq*w1i*w3r**2 -&
        w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i**2 + 2*w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i - rhogeq**2*w3i**4*w2r**2*k*vgsol +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i + w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**2 +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2 + rhogeq*w3i**4*w1i**2*w2r*rhogsol - rhogeq**2*w3i**4*w2i**2*k*vgsol&
        + rhogeq**2*w3i**5*w2i*k*vgsol + rhogeq*w3i**3*w2r*w1r*k*Kdrag*vdsol + rhogeq*w3i**4*w2i*k*Kdrag*vdsol +&
        rhogeq**2*w3i**3*w2i*k*vgsol*w1r**2 - 2*rhogeq**2*w3i**4*w2r*k*w1r*vgsol +&
        w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i**2 + w3r*rhogeq*cs**2*k**2*w1i**2*rhogsol*w2i**2 -&
        2*rhogeq*w3i**3*w3r**2*w2i*w1r*rhogsol - 2*rhogeq*w3i**3*w2r*w3r**2*rhogsol*w1i +&
        w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i**2 - w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r -&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i + 2*rhogeq**2*w3i**3*w3r**2*w2i*k*vgsol +&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r - w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i + Kdrag*w3i**3*cs**2*k**2*rhogsol*w1r +&
        rhogeq*w3i**4*w2i**2*w1r*rhogsol - Kdrag*w3i**3*k*rhogeq*w1r**2*vgsol + Kdrag*w2r*w3i**3*cs**2*k**2*rhogsol -&
        rhogeq*w3i**5*w1r*w2i*rhogsol - Kdrag*w1r*w2i*w3i**4*rhogsol - rhogeq*w3i**5*k*Kdrag*vdsol +&
        rhogeq*w3i**5*k*Kdrag*vgsol - 2*w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i + rhogeq**2*w3i**5*w1i*k*vgsol +&
        rhogeq*w3i**4*w2r**2*w1r*rhogsol + rhogeq*w3i**4*w1i*k*Kdrag*vdsol - Kdrag*w1i**2*rhogeq*k*vgsol*w3i**3 +&
        rhogeq*w3i**4*w2r*w1r**2*rhogsol - Kdrag*w2r*w1i*w3i**4*rhogsol + w3i**4*k*Kdrag**2*vgsol -&
        w3i**4*k*Kdrag**2*vdsol + w3i**3*rhogeq**2*k*vgsol*w2r**2*w1i - w3i**2*Kdrag**2*k*vgsol*w2r*w1r +&
        w3i**3*Kdrag*rhogsol*w2r*w1r**2 + w3i**3*Kdrag*rhogsol*w2r*w1i**2 + w3i**2*Kdrag**2*k*vdsol*w2r*w1r +&
        w3i**3*cs**2*k**3*rhogeq**2*vgsol*w1i - w3i**2*Kdrag*cs**2*k**2*rhogsol*w2r*w1i +&
        w3i**3*Kdrag*rhogsol*w2r**2*w1r + w3i**2*rhogeq*cs**4*k**4*rhogsol*w2r -&
        2*w3i**3*cs**2*k**2*rhogeq*rhogsol*w2r*w1i - w3i**3*Kdrag*rhogeq*k*vgsol*w2r**2 -&
        3*w3i**3*Kdrag*rhogeq*k*vgsol*w2r*w1r - w3i**3*Kdrag*rhogeq*k*vgsol*w2i**2 -&
        w3i**2*rhogeq**2*cs**2*k**3*vgsol*w1i**2 + w3i**2*rhogeq*k*Kdrag*vgsol*w1i**2*w2i -&
        w3i**2*rhogeq**2*cs**2*k**3*vgsol*w1r**2 + w3i**2*rhogeq*k*Kdrag*vgsol*w2i*w1r**2 -&
        w3i**3*Kdrag*rhogeq*k*vgsol*w1i*w2i - w3i**2*Kdrag**2*k*vdsol*w1i*w2i + w3i**2*Kdrag**2*k*vgsol*w1i*w2i -&
        w3i**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i - w3i**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i +&
        w3i**3*Kdrag*rhogsol*w2i**2*w1r + w3i**2*rhogeq*cs**2*k**3*vdsol*Kdrag*w1i +&
        w3i**2*rhogeq*cs**2*k**3*vdsol*Kdrag*w2i - w3i**2*Kdrag*cs**2*k**2*rhogsol*w2i*w1r -&
        2*w3i**3*rhogeq*cs**2*k**2*rhogsol*w2i*w1r + w3i**3*vgsol*k*rhogeq**2*w2i**2*w1i +&
        w3i**3*vgsol*rhogeq**2*k**3*cs**2*w2i + w3i**2*rhogeq*cs**4*k**4*rhogsol*w1r -&
        w3i*Kdrag*w3r**2*w1r**2*rhogeq*k*vgsol - w3i*Kdrag*w3r**2*w1i**2*k*rhogeq*vgsol -&
        w3i*w3r**2*w1i*k*Kdrag**2*vgsol + w3i*w3r**2*w1i*k*Kdrag**2*vdsol + w3i*Kdrag*w3r**2*w1r*cs**2*k**2*rhogsol +&
        w3i*Kdrag*w2r*w3r**2*cs**2*k**2*rhogsol + Kdrag*w2i**2*k*rhogeq*vgsol*w3i**2*w1i -&
        w3i*rhogeq*w3r**4*k*Kdrag*vdsol - w3i*rhogeq*w3r**4*rhogsol*w2i*w1r - w3i*rhogeq*w3r**4*rhogsol*w1i*w2r +&
        w3i*rhogeq**2*w3r**4*k*vgsol*w2i - w3i*w3r**2*Kdrag*rhogeq*k*vgsol*w2i**2 + w3i*w3r**2*Kdrag*rhogsol*w2r*w1r**2&
        - w3i*w3r**2*w2i*k*Kdrag**2*vgsol + w3i*w3r**2*w2i*k*Kdrag**2*vdsol + w3i*rhogeq*w3r**4*k*Kdrag*vgsol +&
        w3i*rhogeq**2*w3r**4*k*vgsol*w1i + w3i*w3r**2*Kdrag*rhogsol*w2r**2*w1r + w3i*w3r**2*Kdrag*rhogsol*w2r*w1i**2 +&
        w3i*w3r**2*Kdrag*rhogsol*w2i**2*w1r + 2*w3i*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i -&
        w3i*w3r**2*Kdrag*rhogeq*k*vgsol*w2r**2 + 2*w3i*w3r**2*rhogeq*cs**2*k**2*rhogsol*w2i*w1r)/(w3r**2 +&
        w3i**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 -&
        2*w2i*w3i + w3r**2)/rhogeq/Kdrag 

  rhod3i = - rhodeq*(w3r*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i + w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w1i**2 +&
        w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w1r**2 - w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i +&
        rhogeq*w2r**2*w3i**2*cs**2*k**2*rhogsol*w1i - w3i**2*Kdrag*rhogsol*w2i**2*w1r**2 -&
        w3i**2*Kdrag*rhogsol*w2i**2*w1i**2 - w3r**2*Kdrag*rhogsol*w2i**2*w1i**2 +&
        rhogeq*w1i*rhogsol*k**2*cs**2*w3i**2*w2i**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i**2 -&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r**2 - w2r*w3i*cs**4*k**4*rhogeq*rhogsol*w1r -&
        w2r*w3r*rhogeq*cs**4*k**4*rhogsol*w1i + w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i +&
        rhogeq*w1i**2*rhogsol*k**2*cs**2*w3i**2*w2i - rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2*w2i +&
        w2r*w3r*rhogeq*cs**2*k**3*Kdrag*vdsol*w1r - w2r*w3r*rhogeq*cs**2*k**3*Kdrag*vgsol*w1r +&
        w3i*cs**4*k**4*rhogeq*rhogsol*w1i*w2i - w3i*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1r**2 +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r*w2i - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r*w2i -&
        rhogeq*w1i*rhogsol*k**2*cs**2*w3r**2*w2i**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1i**2 +&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i + w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i +&
        w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i - w3r*rhogeq*cs**4*k**4*w1r*rhogsol*w2i -&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i + w3r**2*rhogeq*w2i**2*w1r*k*Kdrag*vgsol +&
        w3r**2*rhogeq*w1r*k*Kdrag*vgsol*w2r**2 - w3r**2*Kdrag*rhogsol*w1i**2*w2r**2 -&
        w3r**2*Kdrag*rhogsol*w2i**2*w1r**2 - w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1i -&
        w3i**2*Kdrag*rhogsol*w1r**2*w2r**2 - w3i**2*Kdrag*rhogsol*w1i**2*w2r**2 - w3r**2*Kdrag*rhogsol*w1r**2*w2r**2 +&
        w3i**2*rhogeq*w2i**2*w1r*k*Kdrag*vgsol + w3i**2*rhogeq*w1r*k*Kdrag*vgsol*w2r**2 -&
        w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w2i + w3i**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w2i +&
        rhogeq*w3r**4*rhogsol*w2r**2*w1i + rhogeq*w3r**4*rhogsol*w1i*w2i**2 + rhogeq*w3r**4*rhogsol*w2i*w1i**2 +&
        rhogeq*w3r**4*rhogsol*w2i*w1r**2 - w3r*rhogeq*w2r*w3i**2*w1r*k*Kdrag*vgsol - rhogeq**2*w3i**5*w2r*k*vgsol -&
        rhogeq**2*w3i**5*k*w1r*vgsol + rhogeq*w3i**5*w2r*w1r*rhogsol - w3i**2*cs**4*k**4*rhogeq*rhogsol*w2i +&
        2*w3r**2*rhogeq*w3i**3*cs**2*k**2*rhogsol - 3*w3r*rhogeq*w2i*w3i**2*w1i*k*Kdrag*vgsol -&
        w3r*rhogeq*w2r*w3i**2*w1r*k*Kdrag*vdsol - 2*w3r**2*Kdrag*k*rhogeq*vgsol*w3i**2*w1r -&
        2*w3r**2*Kdrag*k*rhogeq*vgsol*w2r*w3i**2 - 2*w3r**2*rhogeq**2*w2r*k*vgsol*w3i**3 +&
        3*w3r*rhogeq**2*cs**2*k**3*w3i**2*w1i*vgsol + 3*w3r*rhogeq*cs**2*k**3*w3i**2*Kdrag*vgsol -&
        w3r*rhogeq**2*w2i**2*w3i**2*w1i*k*vgsol + 3*w3r*rhogeq**2*cs**2*k**3*w3i**2*w2i*vgsol -&
        w3r*rhogeq**2*w3i**2*w2r**2*w1i*k*vgsol + 2*w3r*rhogeq*w1i*w3i**3*k*Kdrag*vgsol -&
        w3r*rhogeq**2*w2i*w1i**2*w3i**2*k*vgsol + 2*w3r*rhogeq*w2i*w3i**3*k*Kdrag*vgsol -&
        w3r*rhogeq**2*w2i*k*vgsol*w3i**2*w1r**2 - 3*w3r*rhogeq*cs**2*k**3*w3i**2*Kdrag*vdsol -&
        w3i**3*rhogeq*w2i**2*w1i**2*rhogsol + w3i**2*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r -&
        w3i**3*rhogeq*w1r**2*w2i**2*rhogsol + w3i**3*rhogeq**2*w2r**2*k*w1r*vgsol + w3i**3*rhogeq**2*w2i**2*w1r*k*vgsol&
        + w3i**3*rhogeq*cs**4*k**4*rhogsol - rhogeq*w3i**5*w1i*rhogsol*w2i - w3i**4*Kdrag*rhogsol*w2i*w1i +&
        rhogeq*w3i**5*cs**2*k**2*rhogsol + w3i**4*Kdrag*rhogsol*w2r*w1r + w3i**2*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        w3i**4*Kdrag*rhogsol*k**2*cs**2 - w3i**2*cs**4*k**4*rhogeq*rhogsol*w1i - w3i**3*Kdrag**2*k*vgsol*w1r -&
        w3i**3*rhogeq**2*cs**2*k**3*w2r*vgsol + w3i**3*Kdrag*rhogsol*w2r**2*w1i - w3i**3*Kdrag*rhogsol*k**2*cs**2*w1i -&
        2*rhogeq*w3i**4*k*Kdrag*vgsol*w1r - 2*w3r**2*rhogeq*w1i*w3i**3*rhogsol*w2i -&
        2*w3r**2*rhogeq**2*w3i**3*k*w1r*vgsol + 2*w3r**2*rhogeq*w2r*w3i**3*w1r*rhogsol +&
        w3r*rhogeq*w2i*w3i**2*w1i*k*Kdrag*vdsol - w3i**3*rhogeq*w2i*w1r*k*Kdrag*vdsol -&
        w3i**3*Kdrag*rhogsol*k**2*cs**2*w2i - w3i**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r +&
        w3i**3*Kdrag*rhogsol*w2i*w1i**2 - w3i**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r + w3i**3*Kdrag**2*k*vdsol*w1r +&
        w3i**3*rhogeq**2*w2r*w1i**2*k*vgsol - w3i**3*rhogeq*w2r**2*w1r**2*rhogsol - 2*rhogeq*w3i**4*k*Kdrag*vgsol*w2r -&
        Kdrag*w3r**4*rhogsol*k**2*cs**2 - w3i**3*Kdrag**2*k*vgsol*w2r - rhogeq*w3r**5*rhogsol*w2i*w1r +&
        w3i**3*Kdrag*rhogsol*w1i*w2i**2 + w3i**3*rhogeq*w2r*w1i*k*Kdrag*vgsol + Kdrag*w3r**4*w2i*rhogsol*w1i +&
        w3i**3*rhogeq*w2i*w1r*k*Kdrag*vgsol + rhogeq**2*w3i**4*w3r*w1i*k*vgsol - rhogeq*w3i**4*w3r*k*Kdrag*vdsol +&
        w3i**3*rhogeq**2*w2r*w1r**2*k*vgsol + w3i**3*Kdrag**2*k*vdsol*w2r + rhogeq*w3i**4*w3r*k*Kdrag*vgsol -&
        w3i**3*rhogeq**2*cs**2*k**3*w1r*vgsol - rhogeq*w3i**4*w2r*w3r*rhogsol*w1i - w3i**3*rhogeq*w1i**2*w2r**2*rhogsol&
        - rhogeq*w3i**4*w3r*w2i*w1r*rhogsol - w3i**3*rhogeq*w2r*w1i*k*Kdrag*vdsol - 2*w3r*w3i**3*k*Kdrag**2*vdsol +&
        2*w3i**2*rhogeq**2*w3r**3*k*vgsol*w1i + 2*w3i**2*rhogeq*w3r**3*k*Kdrag*vgsol +&
        w3i**2*w3r*Kdrag*rhogsol*w2r*w1i**2 + w3i**2*w3r*Kdrag*rhogsol*w2r**2*w1r -&
        w3i**2*w3r*Kdrag*rhogeq*k*vgsol*w2r**2 + w3i**2*w3r*Kdrag*rhogsol*w2i**2*w1r -&
        2*w3i**2*w3r*cs**2*k**2*rhogeq*rhogsol*w2r*w1i - 2*w3i**2*w3r*rhogeq*cs**2*k**2*rhogsol*w2i*w1r -&
        w3i*w3r**2*rhogeq*w1i**2*w2r**2*rhogsol + 2*w3i*w3r*rhogeq*cs**4*k**4*w2r*rhogsol -&
        w3i*w3r**4*rhogeq*w2i*rhogsol*w1i + w3i*w3r**4*rhogeq*rhogsol*k**2*cs**2 + w3i*w3r**4*rhogeq*w2r*w1r*rhogsol -&
        w3i*w3r**4*rhogeq**2*w2r*vgsol*k + rhogeq**2*w3i**4*w3r*w2i*k*vgsol - w3i*w3r**4*rhogeq**2*k*w1r*vgsol +&
        w3i*w3r**2*Kdrag*rhogsol*w2r**2*w1i + w3i*w3r**2*Kdrag*rhogsol*w2i*w1r**2 + w3i*w3r**2*Kdrag*rhogsol*w1i*w2i**2&
        + w3i*w3r**2*Kdrag**2*k*vdsol*w2r + w3i*w3r**2*rhogeq**2*w2r*w1r**2*k*vgsol +&
        w3i*w3r**2*rhogeq**2*w2r*w1i**2*k*vgsol + 3*w3i*w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        2*w3i*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol - w3i*w3r**2*Kdrag*rhogsol*k**2*cs**2*w1i +&
        3*w3i*w3r**2*rhogeq**2*cs**2*k**3*w2r*vgsol + 2*w3i*w3r*rhogeq*cs**4*k**4*w1r*rhogsol +&
        2*w3i*w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol - w3i*w3r**2*Kdrag*rhogsol*k**2*cs**2*w2i -&
        w3i*w3r**2*rhogeq*w1r**2*w2i**2*rhogsol - w3i*w3r**2*rhogeq*w2i**2*w1i**2*rhogsol +&
        w3i**2*w3r*w1i*k*Kdrag**2*vdsol - w3i**2*Kdrag*w3r*w1r**2*rhogeq*k*vgsol -&
        w3i**2*Kdrag*w3r*w1i**2*k*rhogeq*vgsol + w3i**2*Kdrag*w3r*w1r*cs**2*k**2*rhogsol +&
        w3i**2*Kdrag*w2r*w3r*cs**2*k**2*rhogsol - w3i**2*w3r*w1i*k*Kdrag**2*vgsol -&
        2*w3i**2*rhogeq*w3r**3*k*Kdrag*vdsol - 2*w3i**2*rhogeq*w3r**3*rhogsol*w2i*w1r -&
        2*w3i**2*rhogeq*w3r**3*rhogsol*w1i*w2r + w3i**2*w3r*Kdrag*rhogsol*w2r*w1r**2 -&
        w3i**2*w3r*Kdrag*rhogeq*k*vgsol*w2i**2 - 2*w3i*w3r**3*Kdrag**2*k*vdsol - w3i**2*w3r*w2i*k*Kdrag**2*vgsol +&
        w3i**2*w3r*w2i*k*Kdrag**2*vdsol - w3i*w3r**2*Kdrag**2*k*vgsol*w1r + 2*w3i*w3r**3*rhogeq*w2i*k*Kdrag*vgsol -&
        2*w3i*w3r**3*Kdrag*rhogsol*w2i*w1r + w3i*w3r**2*Kdrag**2*k*vdsol*w1r -&
        2*w3i*w3r*rhogeq**2*cs**2*k**3*vgsol*w2i**2 - 2*w3i*w3r*rhogeq**2*cs**2*k**3*w2r**2*vgsol -&
        w3i*w3r**2*rhogeq*w2r**2*w1r**2*rhogsol - 2*w3i*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol -&
        2*w3i*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol - 3*w3i*w3r**2*rhogeq*cs**4*k**4*rhogsol +&
        w3i*w3r**2*rhogeq**2*w2r**2*k*w1r*vgsol - w3i*w3r**2*rhogeq*w2r*w1i*k*Kdrag*vdsol -&
        2*w3i*w3r**3*Kdrag*rhogsol*w1i*w2r + 2*w3i*w3r**3*rhogeq*w1i*k*Kdrag*vgsol +&
        w3i*w3r**2*rhogeq*w2r*w1i*k*Kdrag*vgsol + w3i*w3r**2*Kdrag*rhogsol*w2i*w1i**2 +&
        rhogeq*rhogsol*w2r**2*w1i*w3i**4 - rhogeq*w3r**5*k*Kdrag*vdsol + rhogeq*w3r**3*k*Kdrag*vdsol*w2i*w1i -&
        rhogeq*w3r**3*k*Kdrag*vdsol*w2r*w1r + 2*rhogeq*w3r**2*rhogsol*w2r**2*w1i*w3i**2 +&
        w3i*w3r**2*rhogeq*w2i*w1r*k*Kdrag*vgsol + 2*rhogeq*w3r**2*rhogsol*w1i*w2i**2*w3i**2 +&
        2*rhogeq*w3r**2*rhogsol*w2i*w1r**2*w3i**2 + 2*rhogeq*w3r**2*rhogsol*w2i*w1i**2*w3i**2 -&
        2*Kdrag*w2r*w3r*w3i**3*rhogsol*w1i + rhogeq*w3r**4*k*Kdrag*vdsol*w2r + 2*rhogeq*w3r**2*k*Kdrag*vdsol*w2r*w3i**2&
        - Kdrag*w3r**3*w1r**2*rhogeq*k*vgsol - Kdrag*w3r**3*w1i**2*k*rhogeq*vgsol + Kdrag*w3r**3*w1r*cs**2*k**2*rhogsol&
        + Kdrag*w2r*w3r**3*cs**2*k**2*rhogsol + cs**2*k**3*rhogeq*w3r**3*Kdrag*vdsol +&
        w3i*w3r**2*rhogeq**2*w2i**2*w1r*k*vgsol - rhogeq**2*w3r**3*k*vgsol*w2i*w1r**2 -&
        rhogeq*rhogsol*k**2*cs**2*w3i**4*w2i + rhogeq**2*w3r**5*k*vgsol*w1i + rhogeq*w3r**5*k*Kdrag*vgsol -&
        w3i*w3r**2*rhogeq*w2i*w1r*k*Kdrag*vdsol - w3i*w3r**2*Kdrag**2*k*vgsol*w2r + rhogeq*rhogsol*w3i**4*w2i*w1r**2 +&
        2*w3i*w3r**3*Kdrag**2*k*vgsol + w3i*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol + rhogeq*rhogsol*w2i*w1i**2*w3i**4 +&
        rhogeq*k*Kdrag*vdsol*w2r*w3i**4 + 2*w3i*w1r*w3r*cs**2*k**2*rhogeq*rhogsol*w2i**2 + rhogeq**2*w3r**5*k*vgsol*w2i&
        + 2*rhogeq*w3r**2*k*Kdrag*vdsol*w3i**2*w1r - 2*w3i*w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol -&
        rhogeq*w3r**5*rhogsol*w1i*w2r + rhogeq*k*Kdrag*vdsol*w3i**4*w1r - 2*rhogeq*w3r**2*rhogsol*k**2*cs**2*w3i**2*w1i&
        - 2*w3i*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol - Kdrag*w2r*w3r**4*w1r*rhogsol + w3r**3*Kdrag*rhogsol*w2r**2*w1r&
        + Kdrag**2*k*vgsol*w2r*w1i*w3i**2 + w3r**2*Kdrag*k*rhogeq*vgsol*w2r*w1i**2 +&
        w3r**2*Kdrag*k*rhogeq*vgsol*w2r*w1r**2 + w3r**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        w3r**2*Kdrag*cs**2*k**2*rhogsol*w2r*w1r - w3r**2*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        rhogeq**2*cs**2*k**3*w1r*vgsol*w2i**2*w3i + 2*w3r**3*cs**2*k**2*rhogeq*rhogsol*w2r*w1i +&
        2*w3i**2*rhogeq**2*w3r**3*k*vgsol*w2i + w3r**3*Kdrag*rhogsol*w2r*w1r**2 - w3r**3*Kdrag*rhogeq*k*vgsol*w2i**2 -&
        w3r**3*rhogeq**2*cs**2*k**3*vgsol*w1i + 2*w3i*w2r*w3r*cs**2*k**2*rhogeq*rhogsol*w1r**2 -&
        w3r**3*rhogeq**2*k*vgsol*w2r**2*w1i - w3r**3*Kdrag*rhogeq*k*vgsol*w2r**2 - rhogeq*w3r**4*rhogsol*k**2*cs**2*w2i&
        + rhogeq*rhogsol*w2i**2*w3i**4*w1i - rhogeq*w3r**4*rhogsol*k**2*cs**2*w1i -&
        4*w3i*w3r*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i + w3r**3*w1i*k*Kdrag**2*vdsol - w3r**3*w2i*k*Kdrag**2*vgsol +&
        rhogeq*w3r**4*k*Kdrag*vdsol*w1r + w3r**3*w2i*k*Kdrag**2*vdsol - rhogeq*rhogsol*k**2*cs**2*w3i**4*w1i -&
        rhogeq**2*w3r**3*k*vgsol*w2i*w1i**2 - 2*rhogeq*w3r**2*rhogsol*k**2*cs**2*w3i**2*w2i -&
        w3r**3*w1i*k*Kdrag**2*vgsol - 4*w3i*w2r*w3r*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w3r**2*cs**4*k**4*rhogeq*rhogsol*w2i + 2*w3i*w3r*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r +&
        2*w3r*w3i**3*k*Kdrag**2*vgsol - w3r**2*Kdrag**2*k*vdsol*w2i*w1r - Kdrag**2*k*vdsol*w2i*w1r*w3i**2 -&
        w3r**3*vgsol*k*rhogeq**2*w2i**2*w1i - w3r**3*Kdrag*rhogeq*k*vgsol*w2r*w1r +&
        2*w3r**3*rhogeq*cs**2*k**2*rhogsol*w2i*w1r - 3*w3r**3*Kdrag*k*rhogeq*vgsol*w1i*w2i +&
        w3r**2*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r - w3r**2*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r +&
        Kdrag**2*k*vgsol*w2i*w1r*w3i**2 + rhogeq**2*cs**2*k**3*vgsol*w1i*w2r**2*w3r - w3r**2*Kdrag**2*k*vdsol*w2r*w1i -&
        Kdrag**2*k*vdsol*w2r*w1i*w3i**2 + w3r**2*cs**4*k**4*rhogeq*rhogsol*w1i +&
        w3r**2*Kdrag*cs**2*k**2*rhogsol*w1i*w2i + w3r**3*Kdrag*rhogsol*w2r*w1i**2 -&
        cs**2*k**3*rhogeq*w3r**3*Kdrag*vgsol + 2*w3i*w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r +&
        4*cs**2*k**2*rhogeq*w3r**2*w3i*w2i*rhogsol*w1i - 4*cs**2*k**2*rhogeq*w3r**2*w3i*w2r*w1r*rhogsol -&
        2*Kdrag*w1r*w2i*w3i**3*rhogsol*w3r + Kdrag*k*rhogeq*vgsol*w2r*w1r**2*w3i**2 + w3r**2*Kdrag**2*k*vgsol*w2r*w1i -&
        Kdrag*cs**2*k**2*rhogsol*w2r*w1r*w3i**2 + w3i**3*Kdrag*rhogsol*w2i*w1r**2 +&
        Kdrag*k*rhogeq*vgsol*w2r*w1i**2*w3i**2 + w3r**2*Kdrag**2*k*vgsol*w2i*w1r +&
        Kdrag*cs**2*k**2*rhogsol*w1i*w2i*w3i**2 + w3r**3*Kdrag*rhogsol*w2i**2*w1r -&
        w3r**3*vgsol*rhogeq**2*k**3*cs**2*w2i)/(w3r**2 + w3i**2)/(w1i**2 - 2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 -&
        2*w3r*w1r)/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/rhogeq/Kdrag 

  rhod2r = - rhodeq*(k*Kdrag**2*vdsol*w2i**3*w1i - k*Kdrag**2*vgsol*w2i**3*w1i -&
        2*w3r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i**2 + w3r*Kdrag*rhogsol*w2i**3*w1i**2 -&
        Kdrag*k*rhogeq*vgsol*w2i**3*w1i**2 + w3r*Kdrag*rhogsol*w2i**3*w1r**2 - Kdrag*k*rhogeq*vgsol*w2i**3*w1r**2 -&
        2*w2i*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i + w2i*w3r**2*rhogeq**2*k*vgsol*w2r**2*w1i -&
        w2i*w3r**2*Kdrag*rhogeq*k*vgsol*w2r**2 - w3r*rhogeq**2*cs**2*k**3*w2r**3*vgsol -&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2 + w3r*Kdrag**2*k*vdsol*w2r**2*w1r - w3r*Kdrag**2*k*vgsol*w2r**2*w1r +&
        w3r*Kdrag*k*rhogeq*vgsol*w2r**3*w1i - w3r*rhogeq*cs**2*k**2*w1i**2*w2r**2*rhogsol -&
        w3r*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol + 2*w3r*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol +&
        w3r**2*rhogeq**2*cs**2*k**3*w2r**2*vgsol + w3r**2*rhogeq*w2r**2*w1i*k*Kdrag*vgsol -&
        w3r**2*Kdrag*rhogsol*w2r**3*w1i + w3r**2*rhogeq**2*w2r**3*k*w1r*vgsol + w2i*w3r*rhogeq*k*Kdrag*vdsol*w2r**2*w1r&
        + w2i*w3r*Kdrag*rhogsol*w2r**2*w1r**2 + w2i*w3r*Kdrag*rhogsol*w2r**2*w1i**2 - w2i*w3r*rhogeq*rhogsol*w2r**4*w1i&
        + 2*w2i*w3r*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i + 2*w2i*w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r +&
        w2i*w3r*Kdrag*cs**2*k**2*rhogsol*w2r**2 - 2*w2i*w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r -&
        4*w3r*rhogeq*cs**2*k**2*rhogsol*w2r*w2i**2*w1r - w3r*rhogeq*k*Kdrag*vdsol*w2r*w2i**2*w1i +&
        rhogeq**2*k*vgsol*w2i**5*w1i - w3r*rhogeq*rhogsol*w2i**5*w1i + 4*w3i*cs**2*k**2*rhogeq*rhogsol*w2r*w2i**2*w1i +&
        2*w3r**2*rhogeq*rhogsol*w2r**2*w2i**2*w1r - w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1r**2 +&
        w3r**2*rhogeq**2*k*vgsol*w2r*w2i**2*w1r + 2*vgsol*k*rhogeq**2*w2i**3*w2r**2*w1i +&
        2*w3r*rhogeq*cs**2*k**2*rhogsol*w2i**2*w2r**2 + 3*w3r*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w2r -&
        2*w3r*Kdrag*rhogsol*w2r*w1r*w2i**3 - 2*w3r*rhogeq*rhogsol*w2i**3*w2r**2*w1i -&
        w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1i**2 + 2*w3r*rhogeq*rhogsol*w1i**2*w2r**2*w2i**2 +&
        2*w3r*rhogeq*rhogsol*w2i**2*w1r**2*w2r**2 + w3r*w2r*Kdrag*rhogeq*k*vgsol*w2i**2*w1i -&
        2*w3r**2*rhogeq**2*k*vgsol*w2i**2*w2r**2 + w3r*rhogeq**2*k*vgsol*w2r*w2i**2*w1i**2 +&
        w3r*rhogeq**2*k*vgsol*w2r*w2i**2*w1r**2 - 4*w3r*rhogeq**2*k*vgsol*w2r**2*w2i**2*w1r -&
        w3r*rhogeq*cs**4*k**4*w2r**2*rhogsol - w3r**2*rhogeq*w2r**3*w1r**2*rhogsol +&
        w1r*Kdrag*rhogsol*k**2*cs**2*w2i**3 + w2i*w3r**2*Kdrag*rhogsol*w2r**2*w1r - 2*w2i*w3r*Kdrag*rhogsol*w2r**3*w1r&
        - 3*w2i*w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1r + w2i*rhogeq**2*k*vgsol*w2r**4*w1i +&
        rhogeq**2*w1i**2*k*vgsol*w3r*w2r**3 + 2*w2i*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r +&
        w1r*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2i**2 + w1r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2i**2 +&
        2*Kdrag*w3r*w2r**3*k*rhogeq*vgsol*w2i + w3r*rhogeq**2*w1r**2*k*vgsol*w2r**3 - w3r*rhogeq*w2r**5*w1r*rhogsol -&
        rhogeq*w1i*w3r*w2r**3*k*Kdrag*vdsol + rhogeq*w1i**2*w3r*w2r**4*rhogsol + w3r*rhogeq*w2r**4*w1r**2*rhogsol +&
        w3r*rhogeq**2*w2r**5*k*vgsol + w3r*w2r**3*k*Kdrag**2*vgsol - w3r*w2r**3*k*Kdrag**2*vdsol +&
        Kdrag*w3r*w2r**4*rhogsol*w1i + w3r*rhogeq*w2r**4*cs**2*k**2*rhogsol +&
        w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2 - w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol +&
        w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol - w2r*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol -&
        w2r*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol + w2r*w3r*rhogeq*cs**4*k**4*w1r*rhogsol -&
        w2r*w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol - w2r*w3r**2*Kdrag*rhogsol*w1i*w2i**2 -&
        rhogeq*w2r*w3i*w1r*k*Kdrag*vdsol*w2i**2 + rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r -&
        rhogeq*w2i*w3i*w1i*k*Kdrag*vdsol*w2r**2 - rhogeq*w3i**2*cs**2*k**2*rhogsol*w1r*w2r**2 -&
        2*w3r*rhogeq**2*w2r**4*k*w1r*vgsol - 2*w3r*rhogeq*w2r**3*w1r*rhogsol*w2i**2 +&
        2*w3r*rhogeq**2*w2i**2*k*vgsol*w2r**3 - w3r**2*rhogeq**2*w2r**4*vgsol*k -&
        w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r + w3r**2*rhogeq*w2r**4*w1r*rhogsol +&
        w2r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2 - w2r*w3r*rhogeq*rhogsol*w2i**4*w1r +&
        Kdrag*rhogsol*k**2*cs**2*w1i*w2r**3 - rhogeq**2*w2r**4*w3i**2*k*vgsol +&
        rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol*w1r**2 + rhogeq*cs**4*k**4*w2r**3*rhogsol +&
        w2r*w3r*rhogeq**2*k*vgsol*w2i**4 + rhogeq*w2r**4*w3i**2*w1r*rhogsol + rhogeq**2*cs**2*k**3*w2r**2*vgsol*w1r**2&
        - 3*rhogeq*cs**4*k**4*w2r*rhogsol*w2i**2 - 2*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w2r*w1r +&
        2*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w2r*w1r - rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r**2 -&
        2*rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol*w2i*w1i - rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r -&
        rhogeq**2*w1i**2*k*vgsol*w2r**4 + rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r**2 +&
        2*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w2r**2 - 3*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w2i*w1i +&
        2*rhogeq*cs**4*k**4*w2r*rhogsol*w2i*w1i - rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2r**2 -&
        3*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w2r**2 - 2*rhogeq**2*w1i**2*k*vgsol*w2r**2*w2i**2 +&
        rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2r**2 + rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2r**2 +&
        3*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w2r**2 - 4*rhogeq**2*w3i*w2r**2*w1i*k*vgsol*w2i**2 -&
        2*rhogeq**2*w3i*w2r**4*w1i*k*vgsol + 2*rhogeq*w2r**2*w3i**2*w1r*rhogsol*w2i**2 +&
        2*w2r*Kdrag*w3r*w2i**3*k*rhogeq*vgsol + rhogeq*cs**2*k**2*w2r**4*w1r*rhogsol +&
        rhogeq**2*w2r**3*w3i**2*k*w1r*vgsol - rhogeq**2*cs**2*k**3*w2r**3*w1r*vgsol -&
        rhogeq*cs**4*k**4*w1r*rhogsol*w2r**2 + w2r*w3r*w2i**2*k*Kdrag**2*vgsol - w2r*w3r*w2i**2*k*Kdrag**2*vdsol -&
        rhogeq*w2r*w3i**2*w1r**2*rhogsol*w2i**2 + 2*rhogeq*cs**2*k**2*w2r**2*w1r*rhogsol*w2i**2 +&
        rhogeq**2*w2i*k*vgsol*w3i*w1r**2*w2r**2 - 3*rhogeq**2*cs**2*k**3*w3i*w2i*vgsol*w2r**2 -&
        2*Kdrag*k*rhogeq*vgsol*w2r**4*w1i - rhogeq*w2r**3*w3i**2*w1r**2*rhogsol + w3i*vdsol*Kdrag*k*rhogeq*w2r**4 -&
        vdsol*Kdrag*k*rhogeq*w2i*w2r**4 - 2*w3i*rhogeq*rhogsol*w2r**2*w2i**3*w1r + w3i*rhogeq*rhogsol*w2r*w2i**4*w1i -&
        w3i*rhogeq*rhogsol*w2i**5*w1r + w3i*rhogeq*rhogsol*w2r**5*w1i - w3i*rhogeq*rhogsol*w2i*w2r**4*w1r +&
        2*w3i*rhogeq*rhogsol*w2i**2*w2r**3*w1i - w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r +&
        w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r**2 - 2*rhogsol*k**2*cs**2*Kdrag*w2i*w2r**3 +&
        w3i*rhogsol*k**2*cs**2*Kdrag*w2r**3 + w3i*rhogsol*k**2*cs**2*Kdrag*w2r*w2i**2 -&
        2*rhogsol*k**2*cs**2*Kdrag*w2r*w2i**3 - w3i*vgsol*k*Kdrag**2*w2i*w2r**2 + vdsol*k*Kdrag**2*w2r**4 -&
        cs**2*k**2*rhogeq*rhogsol*w2r*w2i**4 + 2*w3i*rhogeq**2*k*vgsol*w2r**2*w2i**3 -&
        2*cs**2*k**2*rhogeq*rhogsol*w2r**3*w2i**2 + w3i*rhogeq**2*k*vgsol*w2i*w2r**4 +&
        2*w3i*Kdrag*rhogsol*w2r*w2i**3*w1i - cs**2*k**2*rhogeq*rhogsol*w2r**5 + w3i*rhogeq**2*k*vgsol*w2i**5 +&
        2*rhogeq**2*k*vgsol*w2i**2*w2r**3*w1r + w3i*Kdrag*rhogsol*w2r**4*w1r + 2*w3i*Kdrag*rhogsol*w2i*w2r**3*w1i +&
        rhogeq*w2r**2*w3i*w1r**2*k*Kdrag*vgsol + w3i*vdsol*k*Kdrag**2*w2i*w2r**2 - vgsol*k*Kdrag**2*w2r**4 +&
        2*vdsol*Kdrag*k*rhogeq*w2i**2*w2r**2*w1i - vdsol*Kdrag*k*rhogeq*w2i**5 + vdsol*Kdrag*k*rhogeq*w2r**4*w1i -&
        2*vdsol*Kdrag*k*rhogeq*w2r**2*w2i**3 - w3i*rhogsol*k**4*cs**4*rhogeq*w2r*w1i +&
        2*vgsol*k*rhogeq*Kdrag*w2i*w2r**3*w1r + 2*vgsol*k*rhogeq*Kdrag*w2r**2*w2i**3 +&
        2*vgsol*k*rhogeq*Kdrag*w2r*w2i**3*w1r + vgsol*k*rhogeq*Kdrag*w2i*w2r**4 - 2*w3i*vgsol*k*rhogeq*Kdrag*w2r**4 +&
        vgsol*k*rhogeq*Kdrag*w2i**5 - Kdrag*w2r**3*rhogsol*w1i**2*w3i - Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w3i**2 -&
        Kdrag*w2i**2*rhogsol*w3i*w2r*w1r**2 + Kdrag*w2r**2*rhogsol*k**2*cs**2*w2i*w1r -&
        Kdrag*w2i**2*rhogsol*w1i**2*w2r*w3i + w2i**2*k*Kdrag**2*vgsol*w2r*w1r - w2r**3*k*Kdrag**2*vdsol*w1r -&
        w2i**2*k*Kdrag**2*vdsol*w2r*w1r + rhogeq**2*w1i**2*w2r**2*k*vgsol*w2i*w3i +&
        rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol*w3i**2 + Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w3i**2 +&
        Kdrag*k*rhogeq*vgsol*w2r**2*w1i**2*w3i + w2r**2*k*Kdrag**2*vgsol*w3i*w1i - w2r**2*k*Kdrag**2*vdsol*w3i*w1i +&
        rhogeq**2*k*vgsol*w2r**5*w1r - 2*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w2r*w1i**2 -&
        2*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w2r*w1r**2 - 2*rhogeq**2*k*vgsol*w2i**2*w2r**2*w1r**2 +&
        rhogeq**2*k*vgsol*w2r*w2i**4*w1r - Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w3i*w1i -&
        Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w1i**2 + Kdrag*w2r**3*k*rhogeq*vgsol*w3i*w1r -&
        Kdrag*w2i*vgsol*k*rhogeq*w1r**2*w2r**2 + Kdrag*w2i**2*k*rhogeq*vgsol*w2r*w3i*w1r + w2r**3*k*Kdrag**2*vgsol*w1r&
        - Kdrag*w2r**3*rhogsol*w1i*w3i**2 - Kdrag*w2r**2*rhogsol*k**2*cs**2*w3i*w1r +&
        rhogeq**2*w1i*w2r**2*k*vgsol*w2i*w3i**2 + Kdrag*w2r**2*rhogsol*w2i*w1r*w3i**2 -&
        rhogeq*w1i**2*w2r**3*rhogsol*w3i**2 - Kdrag*w2r**3*rhogsol*w3i*w1r**2 - rhogeq*w1i**2*w2i**2*rhogsol*w2r*w3i**2&
        - Kdrag*w2i**2*rhogsol*w1i*w2r*w3i**2 - w3r**2*rhogeq*w1i**2*w2r**3*rhogsol +&
        2*rhogsol*k**4*cs**4*rhogeq*w2r*w2i*w3i + 3*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r*w2i**2 +&
        2*rhogeq*w2i**2*k*Kdrag*vdsol*w2r**2*w3i - rhogeq*w2r**3*w3i*w1r*k*Kdrag*vdsol +&
        Kdrag*rhogsol*k**2*cs**2*w1i*w2r*w2i**2 - 2*Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w2i**2 -&
        2*rhogeq**2*w2r**2*w3i**2*k*vgsol*w2i**2 - Kdrag**2*k*vgsol*w2i*w1i*w2r**2 + Kdrag**2*k*vdsol*w2i*w1i*w2r**2 +&
        w2r*rhogeq**2*vgsol*k*w2i**2*w1r*w3i**2 - 2*Kdrag*w2r**2*k*rhogeq*vgsol*w2i**2*w3i - k*Kdrag**2*vdsol*w2i**4 +&
        k*Kdrag**2*vgsol*w2i**4 + Kdrag*w2i**2*vgsol*k*rhogeq*w1i*w3r**2 - w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i**2 +&
        w2i**2*k*Kdrag**2*vdsol*w3r*w1r - w2i**2*k*Kdrag**2*vdsol*w3i*w1i + w2i**2*k*Kdrag**2*vgsol*w3i*w1i -&
        Kdrag*rhogsol*k**2*cs**2*w3i*w1r*w2i**2 - w2i**2*k*Kdrag**2*vgsol*w3r*w1r +&
        w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i -&
        rhogeq**2*vgsol*k*w2i**4*w1r**2 - rhogeq**2*vgsol*k*w2i**4*w1i**2 - w3r**2*vgsol*k*rhogeq*Kdrag*w2i**3 -&
        w3r*Kdrag*rhogsol*w2i**4*w1i + cs**2*k**3*rhogeq*vgsol*Kdrag*w2i**3 + w3r**2*rhogeq**2*vgsol*k*w2i**3*w1i +&
        cs**2*k**3*rhogeq**2*vgsol*w2i**3*w1i + w3r*vdsol*Kdrag*k*rhogeq*w2i**3*w1r - w3i*vgsol*k*Kdrag**2*w2i**3 +&
        w3i*vdsol*k*Kdrag**2*w2i**3 - w3i**2*vgsol*k*rhogeq*Kdrag*w2i**3 - w3i*vgsol*k*rhogeq*Kdrag*w2i**3*w1i -&
        3*w3r*vgsol*k*rhogeq*Kdrag*w2i**3*w1r - w3i*Kdrag*rhogsol*w2i**4*w1r + w3r*rhogsol*k**2*cs**2*Kdrag*w2i**3 +&
        w3r**2*rhogeq*rhogsol*w2i**4*w1r + w3i**2*rhogeq*rhogsol*w2i**4*w1r + w3i**2*Kdrag*rhogsol*w2i**3*w1r +&
        w3r**2*Kdrag*rhogsol*w2i**3*w1r - 2*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**3 + w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**2 +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2 - cs**2*k**3*rhogeq*vdsol*Kdrag*w2i**3 -&
        2*w3r*rhogeq**2*k*vgsol*w2i**4*w1r - w3r**2*rhogeq**2*vgsol*k*w2i**4 + w3r*cs**2*k**2*rhogeq*rhogsol*w2i**4 -&
        w3i**2*rhogeq**2*vgsol*k*w2i**4 - w3i*vdsol*Kdrag*k*rhogeq*w2i**3*w1i + w3i*vdsol*Kdrag*k*rhogeq*w2i**4 +&
        rhogeq*rhogsol*k**2*cs**2*w2i**4*w1r + rhogeq*k*Kdrag*vdsol*w2i**4*w1i - 2*w3i*rhogeq**2*k*vgsol*w2i**4*w1i +&
        w3i*rhogeq**2*k*vgsol*w2i**3*w1i**2 + w3i*rhogeq**2*k*vgsol*w2i**3*w1r**2 -&
        2*w3r*cs**2*k**2*rhogeq*rhogsol*w2i**3*w1i + w3i**2*rhogeq**2*vgsol*k*w2i**3*w1i +&
        w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i**2 + w3r*rhogeq*cs**2*k**2*w1i**2*rhogsol*w2i**2 +&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i**2 - w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2i**2 -&
        w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i**2 - w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r -&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i + rhogeq*cs**4*k**4*w1r*rhogsol*w2i**2 -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i**2 + w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i**2 -&
        rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i**2 + rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i**2 +&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r - rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i**2 -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r - rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i**2 +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i + Kdrag*w2i**2*k*rhogeq*vgsol*w3i*w1i**2 +&
        w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i - 2*w3i*cs**2*k**2*rhogeq*rhogsol*w2i**3*w1r +&
        w3r*rhogeq*rhogsol*w2i**4*w1r**2 + w3r*rhogeq*rhogsol*w2i**4*w1i**2 - rhogeq**2*k*vgsol*w2r**4*w1r**2 +&
        Kdrag*w2i**2*k*rhogeq*vgsol*w3i**2*w1i + Kdrag*w2i**2*k*rhogeq*vgsol*w3i*w1r**2)/(w2i**2 +&
        w2r**2)/rhogeq/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i + w3r**2)/(w2r**2 + w1r**2 + w2i**2 -&
        2*w2i*w1i - 2*w2r*w1r + w1i**2)/Kdrag 

  rhod2i =rhodeq*( - w3r**2*Kdrag*rhogsol*w1i*w2i**3 - w2r*w3i*vdsol*k*Kdrag**2*w2i**2 +&
        w2r*w3i**2*vgsol*k*rhogeq*Kdrag*w2i**2 + 3*w2r*w3i*vgsol*k*rhogeq*Kdrag*w2i**2*w1i +&
        w2r*w3r*vgsol*k*rhogeq*Kdrag*w2i**2*w1r + w2r*w3r**2*vgsol*k*rhogeq*Kdrag*w2i**2 -&
        3*w2r*cs**2*k**3*rhogeq*vgsol*Kdrag*w2i**2 - w2r*w3r*rhogsol*k**2*cs**2*Kdrag*w2i**2 +&
        2*w2r*w3i*Kdrag*rhogsol*w2i**3*w1r - w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w1i**2 +&
        3*w2r*cs**2*k**3*rhogeq*vdsol*Kdrag*w2i**2 - w2r*w3r**2*Kdrag*rhogsol*w2i**2*w1r -&
        3*w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**2 - 2*Kdrag*k*rhogeq*vgsol*w2r**3*w1i*w2i +&
        4*w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i - w2r*w3i**2*Kdrag*rhogsol*w2i**2*w1r -&
        w2r*w3i*cs**2*k**3*rhogeq**2*vgsol*w1r**2 - w2r*w3i*vdsol*Kdrag*k*rhogeq*w2i**2*w1i +&
        w2r*w3i*vgsol*k*Kdrag**2*w2i**2 + Kdrag*vgsol*k*rhogeq*w1r**2*w2r**3 - Kdrag*w2i*k*rhogeq*vgsol*w2r**2*w3i*w1r&
        - Kdrag*w2r**3*rhogsol*w1r*w3i**2 - 3*cs**2*k**3*rhogeq**2*vgsol*w2r**2*w1r*w2i +&
        Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2*w2i - w3i**2*Kdrag*rhogsol*w1i*w2i**3 +&
        4*w2r*w3r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i - w2r*w3r*Kdrag*rhogsol*w2i**2*w1i**2 -&
        Kdrag**2*k*vdsol*w1i*w2r**3 - w2r**2*rhogeq**2*vgsol*k*w2i*w1r*w3i**2 -&
        2*w2r*w1r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2i - w2r*k*Kdrag**2*vdsol*w2i**2*w1i +&
        w2r*w3r*rhogeq*rhogsol*w2i**4*w1i - 2*w2r*w1r*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2i +&
        w2r*Kdrag*k*rhogeq*vgsol*w2i**2*w1i**2 - w2r*rhogeq**2*k*vgsol*w2i**4*w1i - w2r*w3r*Kdrag*rhogsol*w2i**2*w1r**2&
        + w2r*k*Kdrag**2*vgsol*w2i**2*w1i - 2*Kdrag*w2r**3*k*rhogeq*vgsol*w2i*w3i + Kdrag**2*k*vgsol*w1i*w2r**3 +&
        rhogeq*w1i**2*w2i*rhogsol*w2r**2*w3i**2 - Kdrag*w2i*rhogsol*w1i*w2r**2*w3i**2 -&
        rhogsol*k**4*cs**4*rhogeq*w2r**2*w3i + rhogeq**2*w1i*w2r**3*k*vgsol*w3i**2 +&
        w3r**2*rhogeq**2*k*vgsol*w2r**3*w1i + w3r**2*Kdrag*rhogeq*k*vgsol*w2r**3 + w2r*w3i*rhogeq*rhogsol*w2i**4*w1r -&
        w2r*w3i*rhogeq**2*k*vgsol*w2i**4 + w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i +&
        w2r*vdsol*Kdrag*k*rhogeq*w2i**4 - w2r*vgsol*k*rhogeq*Kdrag*w2i**4 + 2*w2r*w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i&
        + w2r*Kdrag*k*rhogeq*vgsol*w2i**2*w1r**2 - w2r*w1r*Kdrag*rhogsol*k**2*cs**2*w2i**2 -&
        2*vgsol*k*rhogeq**2*w2i**2*w2r**3*w1i - 3*w3r*cs**2*k**3*rhogeq**2*vgsol*w2i*w2r**2 +&
        w3r*rhogeq*k*Kdrag*vdsol*w2r**3*w1r - w3r*Kdrag*rhogsol*w2r**3*w1r**2 - w3r*Kdrag*rhogsol*w2r**3*w1i**2 +&
        w3r*rhogeq*rhogsol*w2r**5*w1i - 4*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w2i*w1i +&
        w3r**2*rhogeq*rhogsol*w2r**2*w2i*w1r**2 - w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r**2 +&
        w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r**2 + w3r*rhogeq*k*Kdrag*vdsol*w2r**2*w2i*w1i -&
        w3r*Kdrag*cs**2*k**2*rhogsol*w2r**3 - 2*w3r*rhogeq*cs**2*k**2*rhogsol*w2r**3*w1i +&
        4*w3r*rhogeq*cs**2*k**2*rhogsol*w2r**2*w2i*w1r - w3r**2*rhogeq**2*k*vgsol*w2r**2*w2i*w1r -&
        w3r*rhogeq**2*k*vgsol*w2r**2*w2i*w1r**2 - w3r**2*Kdrag*rhogsol*w2r**3*w1r + w3r*Kdrag*rhogsol*w2r**4*w1r +&
        w3r*Kdrag*k*rhogeq*vgsol*w2r**3*w1r - 2*w2r*k*Kdrag**2*vgsol*w2i**3 + rhogeq*w2r**2*w3i*w1r*k*Kdrag*vdsol*w2i -&
        rhogeq*w3i*w1i*k*Kdrag*vdsol*w2r**3 + 2*w2r**2*w3r*rhogeq**2*k*vgsol*w2i**3 -&
        2*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**3*w1r - w3r*rhogeq**2*k*vgsol*w2r**2*w2i*w1i**2 -&
        rhogeq**2*k*vgsol*w2r**5*w1i - w2r**2*w3r**2*Kdrag*rhogsol*w1i*w2i + 2*w3r*rhogeq*rhogsol*w2i**2*w2r**3*w1i +&
        w3r**2*rhogeq*rhogsol*w2r**2*w2i*w1i**2 - w3r*w2r**2*Kdrag*rhogeq*k*vgsol*w2i*w1i +&
        rhogeq**2*cs**2*k**3*w2r**3*vgsol*w1i + 3*rhogeq*cs**4*k**4*w2r**2*rhogsol*w2i +&
        rhogeq*cs**2*k**3*Kdrag*vdsol*w2r**2*w1r - rhogeq*cs**2*k**3*Kdrag*vgsol*w2r**2*w1r -&
        2*w2r**2*w3r*rhogeq*rhogsol*w2i**3*w1r - w3r*rhogeq*w2r**4*w1r*rhogsol*w2i + w3r*rhogeq**2*w2i*k*vgsol*w2r**4 +&
        2*w2r*k*Kdrag**2*vdsol*w2i**3 - rhogeq*cs**2*k**3*Kdrag*vdsol*w2r**3 - w2r**2*w3r*w2i*k*Kdrag**2*vdsol +&
        2*w2r**2*Kdrag*w3r*w2i**2*k*rhogeq*vgsol + rhogeq*w2r**2*w3i**2*w1r**2*rhogsol*w2i +&
        rhogeq**2*k*vgsol*w3i*w1r**2*w2r**3 - rhogeq*cs**4*k**4*w2r**2*rhogsol*w1i +&
        rhogeq*cs**2*k**3*Kdrag*vgsol*w2r**3 + rhogeq*w2r**2*w3i**2*cs**2*k**2*rhogsol*w1i +&
        w3i**2*Kdrag*rhogsol*w2i**2*w1r**2 + rhogeq**2*cs**2*k**3*w3i*vgsol*w2r**3 +&
        2*w3i*rhogeq*rhogsol*w2r**2*w2i**3*w1i + w3i*rhogeq*rhogsol*w2r**5*w1r + w3i*rhogeq*rhogsol*w2i*w2r**4*w1i +&
        w2r**2*w3r*w2i*k*Kdrag**2*vgsol + rhogsol*k**2*cs**2*Kdrag*w2r**4 - 2*w3i*rhogeq**2*k*vgsol*w2r**3*w2i**2 -&
        cs**2*k**2*rhogeq*rhogsol*w2r**4*w2i - 2*cs**2*k**2*rhogeq*rhogsol*w2r**2*w2i**3 - w3i*rhogeq**2*k*vgsol*w2r**5&
        + rhogeq**2*k*vgsol*w2i*w2r**4*w1r + vdsol*Kdrag*k*rhogeq*w2r**5 + 2*w3i*rhogeq*rhogsol*w2r**3*w2i**2*w1r +&
        w3i**2*Kdrag*rhogsol*w2i**2*w1i**2 + 2*vdsol*Kdrag*k*rhogeq*w2r**3*w2i**2 +&
        2*vgsol*k*rhogeq*Kdrag*w2r**2*w2i**2*w1r + w3i*rhogsol*k**2*cs**2*Kdrag*w2r**2*w2i +&
        w3i*vgsol*k*Kdrag**2*w2r**3 - w2i*k*Kdrag**2*vdsol*w2r**2*w1r + rhogeq**2*w1i**2*w2r**3*k*vgsol*w3i -&
        w3i*vdsol*k*Kdrag**2*w2r**3 - w3i*Kdrag*rhogsol*w2r**4*w1i - 2*vgsol*k*rhogeq*Kdrag*w2r**3*w2i**2 -&
        Kdrag*w2i*rhogsol*w1i**2*w2r**2*w3i + w2i*k*Kdrag**2*vgsol*w2r**2*w1r + 3*Kdrag*w2r**3*k*rhogeq*vgsol*w3i*w1i +&
        Kdrag*w2r**3*k*rhogeq*vgsol*w1i**2 + w3r**2*Kdrag*rhogsol*w2i**2*w1i**2 -&
        rhogeq*w1i*rhogsol*k**2*cs**2*w3i**2*w2i**2 + w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1i**2 +&
        w3i*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r**2 + 2*rhogeq**2*k*vgsol*w2r**2*w2i**3*w1r -&
        vgsol*k*rhogeq*Kdrag*w2r**5 + Kdrag*w2r**3*k*rhogeq*vgsol*w3i**2 - Kdrag*w2i*rhogsol*w3i*w2r**2*w1r**2 -&
        Kdrag*w2r**3*rhogsol*k**2*cs**2*w1r + 2*Kdrag*w2i**4*vgsol*k*rhogeq*w1r - 2*Kdrag*w2i**3*w2r*vgsol*k*rhogeq*w1i&
        + Kdrag*w2i**4*rhogsol*w3i*w1i + rhogeq*w1i*w2r**4*rhogsol*k**2*cs**2 +&
        2*rhogeq*w1i*w2r**2*rhogsol*k**2*cs**2*w2i**2 - Kdrag*w3r*w2i**4*rhogsol*w1r +&
        w2r*w3i*cs**4*k**4*rhogeq*rhogsol*w1r + rhogeq*w1i*w3r*w2i**3*k*Kdrag*vdsol +&
        2*Kdrag*w2r**3*rhogsol*w3i*w1r*w2i - 2*w2r*w3r*rhogeq*cs**4*k**4*rhogsol*w2i +&
        2*w2r*w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i + rhogeq*w1i*w2i**4*rhogsol*k**2*cs**2 +&
        w2r*w3i*rhogeq**2*k*vgsol*w2i**2*w1r**2 + 2*w2r*w3r*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1i -&
        2*w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i + 2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i -&
        2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i + w2r*w3r*rhogeq*cs**4*k**4*rhogsol*w1i +&
        2*w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i - w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1i -&
        2*w2r*rhogeq*cs**4*k**4*w1r*rhogsol*w2i + w2r*w3i*rhogeq**2*k*vgsol*w2i**2*w1i**2 +&
        w2r*w3i**2*rhogeq**2*vgsol*k*w2i**2*w1i - 2*w2r*w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i -&
        2*w2r*w3r*rhogeq*cs**2*k**2*w1i**2*rhogsol*w2i - w2r*w3i**2*rhogeq**2*cs**2*k**3*vgsol*w1i +&
        2*w2r*w3i*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1r - rhogeq**2*w1i**2*k*vgsol*w3r*w2i**3 +&
        rhogeq*w1i**2*rhogsol*k**2*cs**2*w3i**2*w2i + rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2*w2i -&
        w2r*w3r*rhogeq*cs**2*k**3*Kdrag*vdsol*w1r + 2*w2r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i +&
        w2r*w3r*rhogeq*cs**2*k**3*Kdrag*vgsol*w1r + 2*w2r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i -&
        w3i*cs**4*k**4*rhogeq*rhogsol*w1i*w2i - w3i*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1r**2 +&
        w3r*rhogeq**2*cs**2*k**3*w2i**3*vgsol - w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r*w2i +&
        rhogeq**2*cs**2*k**3*w2i**3*w1r*vgsol + w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r*w2i -&
        rhogeq*w1i*rhogsol*k**2*cs**2*w3r**2*w2i**2 - w3r*w2i**3*k*Kdrag**2*vdsol +&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1r*w2r**2 - w3r*Kdrag*k*rhogeq*vgsol*w2i**2*w1r**2 -&
        w3r*Kdrag*k*rhogeq*vgsol*w1r**2*w2r**2 - w3i*cs**2*k**2*rhogeq*rhogsol*w2i**2*w1i**2 +&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i**2 + rhogeq*cs**4*k**4*w2i**2*w1i*rhogsol -&
        w3r*Kdrag*k*rhogeq*vgsol*w1i**2*w2r**2 + w3r*Kdrag**2*k*vdsol*w2i**2*w1i + w3r*Kdrag**2*k*vdsol*w1i*w2r**2 +&
        w3r*Kdrag*rhogsol*k**2*cs**2*w2i**2*w1r - w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i -&
        w3r*rhogeq*cs**2*k**3*w2i**2*Kdrag*vdsol + w3r**2*rhogeq*w2i**3*w1i**2*rhogsol - 2*w2i*k*Kdrag**2*vgsol*w2r**3&
        - w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i - w3r*Kdrag**2*k*vgsol*w2i**2*w1i - w3r*Kdrag**2*k*vgsol*w1i*w2r**2&
        - w3r*Kdrag*k*rhogeq*vgsol*w1i*w2i**3 - w3r*Kdrag*k*rhogeq*vgsol*w2i**2*w1i**2 +&
        w3r**2*rhogeq*w1r**2*w2i**3*rhogsol - w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i +&
        w3r*rhogeq*cs**4*k**4*w1r*rhogsol*w2i - w3r**2*rhogeq**2*w2i**3*w1r*k*vgsol -&
        w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i + w3r*rhogeq*cs**2*k**3*w2i**2*Kdrag*vgsol +&
        w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i - w3r**2*rhogeq*w2i**2*w1r*k*Kdrag*vgsol -&
        w3r**2*rhogeq*w1r*k*Kdrag*vgsol*w2r**2 + w3r**2*Kdrag*rhogsol*w1i**2*w2r**2 +&
        w3r**2*Kdrag*rhogsol*w2i**2*w1r**2 - Kdrag*rhogsol*k**2*cs**2*w3i*w1i*w2r**2 -&
        Kdrag*k*rhogeq*vgsol*w3i*w1r*w2i**3 - Kdrag*rhogsol*w1i**2*w2i**3*w3i +&
        w2r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1i - Kdrag*rhogsol*k**2*cs**2*w2i**2*w3i*w1i -&
        Kdrag**2*k*vgsol*w2i**2*w3i*w1r + w3i**2*Kdrag*rhogsol*w1r**2*w2r**2 + w3i**2*Kdrag*rhogsol*w1i**2*w2r**2 +&
        w3r**2*Kdrag*rhogsol*w1r**2*w2r**2 + w2r*w3r**2*rhogeq**2*vgsol*k*w2i**2*w1i -&
        3*w2r*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i + w2r*w3r*vdsol*Kdrag*k*rhogeq*w2i**2*w1r -&
        w2r*w3r**2*rhogeq**2*cs**2*k**3*vgsol*w1i + 2*w2r*w3r*Kdrag*rhogsol*w2i**3*w1i -&
        w3i**2*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i - rhogeq*cs**2*k**3*w2i**2*w1r*Kdrag*vdsol -&
        Kdrag*rhogsol*w2i**3*w1r**2*w3i - w3i**2*rhogeq*w2i**2*w1r*k*Kdrag*vgsol -&
        w3i**2*rhogeq*w1r*k*Kdrag*vgsol*w2r**2 - rhogeq*w1r*k*Kdrag*vdsol*w2r**4 -&
        2*rhogeq*w2i**2*w1r*k*Kdrag*vdsol*w2r**2 - 2*rhogeq*w1i*w3i**2*rhogsol*w2i**2*w2r**2 -&
        rhogeq*w1i*w3i**2*rhogsol*w2r**4 - 2*w3i*rhogeq*rhogsol*w2i**2*w1r**2*w2r**2 -&
        w3r*rhogeq**2*k*vgsol*w2i**3*w1r**2 - w3i*rhogeq*rhogsol*w1r**2*w2r**4 +&
        2*w3i*rhogeq*rhogsol*k**2*cs**2*w2i**2*w2r**2 + w3i*rhogeq*rhogsol*k**2*cs**2*w2r**4 +&
        w3i**2*rhogeq*w1r**2*w2i**3*rhogsol - w3r**2*rhogeq*rhogsol*w2i**4*w1i -&
        2*w3r**2*rhogeq*rhogsol*w2i**2*w1i*w2r**2 - w3i**2*rhogeq*rhogsol*w2i**4*w1i +&
        w3i**2*rhogeq*w2i**3*w1i**2*rhogsol - rhogeq*rhogsol*k**2*cs**2*w2i**5 +&
        w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w2i - w3i*rhogeq*rhogsol*w2i**4*w1r**2 +&
        w3i**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w2i + w3i*cs**2*k**2*rhogeq*rhogsol*w2i**4 +&
        2*w2i*k*Kdrag**2*vdsol*w2r**3 - w3r*rhogeq*rhogsol*w2i**5*w1r - rhogeq*w1i**2*w2i**4*rhogsol*w3i -&
        cs**4*k**4*rhogeq*rhogsol*w2i**3 + w3r*w2i**3*k*Kdrag**2*vgsol - rhogeq*k*Kdrag*vdsol*w2i**4*w1r +&
        w3i*vdsol*Kdrag*k*rhogeq*w2i**3*w1r + w3i*rhogeq*rhogsol*w2i**5*w1i + w3r*rhogeq**2*k*vgsol*w2i**5 -&
        w3r*vdsol*Kdrag*k*rhogeq*w2i**4 - 2*w3r*vdsol*Kdrag*k*rhogeq*w2i**2*w2r**2 -&
        2*Kdrag*w2i**3*k*rhogeq*vgsol*w2r*w3i - w2i**3*k*Kdrag**2*vdsol*w1r + w2i**3*k*Kdrag**2*vgsol*w1r +&
        2*Kdrag*w3r*w2r**3*rhogsol*w1i*w2i + Kdrag*w2i**3*rhogsol*k**2*cs**2*w3i -&
        2*rhogeq*w1i**2*w2i**2*rhogsol*w3i*w2r**2 - rhogeq*w1i**2*w2r**4*rhogsol*w3i - Kdrag*w2i**4*rhogsol*k**2*cs**2&
        + Kdrag*w2i**3*rhogsol*k**2*cs**2*w1i - w3r**2*rhogeq*rhogsol*w1i*w2r**4 - w3r*rhogeq*k*Kdrag*vdsol*w2r**4 +&
        2*Kdrag*w3r*w2i**4*k*rhogeq*vgsol - w3i**2*rhogeq**2*w2i**3*w1r*k*vgsol + Kdrag**2*k*vdsol*w2i**2*w3i*w1r +&
        Kdrag**2*k*vdsol*w3i*w1r*w2r**2 - Kdrag**2*k*vgsol*w3i*w1r*w2r**2 + rhogeq*cs**2*k**3*w2i**2*w1r*Kdrag*vgsol +&
        rhogeq**2*w1r*w2i**5*k*vgsol)/(w2i**2 + w2r**2)/rhogeq/(w2r**2 - 2*w3r*w2r + w2i**2 + w3i**2 - 2*w2i*w3i +&
        w3r**2)/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r + w1i**2)/Kdrag 

  rhod1r =(2*w2i*w3r*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w3i**2 - w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r*w3i**2 +&
        rhogeq*w2r*w3i*w1r*k*Kdrag*vdsol*w2i**2*w3r**2 + w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r*w3i**2 -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i*w3r**2 - Kdrag*w2i**2*k*rhogeq*vgsol*w2r*w3i*w1r*w3r**2 +&
        Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w3i*w1i*w3r**2 + 4*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w2r*w1i**2*w3r**2 -&
        rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r*w3r**2 + rhogeq*w2i*w3i*w1i*k*Kdrag*vdsol*w2r**2*w3r**2 +&
        w2i*w3r*rhogeq*k*Kdrag*vdsol*w2r**2*w1r*w3i**2 - 4*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w2r*w1r*w3r**2 +&
        4*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w2r*w1r*w3r**2 + w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w3i**2 +&
        2*rhogeq*cs**2*k**3*w3i**2*Kdrag*vgsol*w2r*w1r*w1i - 2*w2i*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2r**2*w1r*w1i +&
        w1i**2*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r - w1i**2*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i*w3r**2 - w3r*rhogeq*k*Kdrag*vdsol*w2r*w2i**2*w1i*w3i**2 +&
        4*w3r*w2i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r*w3i*w1i - 2*rhogeq*cs**2*k**3*w3i**2*Kdrag*vdsol*w2r*w1r*w1i -&
        2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i*w1i*w2i**2 - 4*w2i*w3r**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w3i**2 +&
        3*w3r*w2r*Kdrag*rhogeq*k*vgsol*w2i**2*w1i*w3i**2 - w2i*w3r*Kdrag*k*rhogeq*vgsol*w2r**2*w1r*w3i**2 -&
        w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w3i**2 + rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r*w3r**2 +&
        2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w2r**2 - 2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r*w2i**2 -&
        2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r**3 - 4*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w1r*w2r**2 +&
        2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r**3 + 2*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w2i**2 +&
        4*w3r*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w1r*w2r**2 + 2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w2i**3 +&
        4*w2r*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w1r*w3i**2 - 4*rhogeq**2*k*vgsol*w2r*w2i**2*w1r*w3i**3*w1i -&
        w3r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i**4 - 2*w3r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i**2*w2r**2 -&
        2*w3r**3*Kdrag*rhogsol*w2r**2*w1i*w2i**2 - rhogeq*w3i**3*w2i*w1r*rhogsol*w2r**2*w1i**2 +&
        2*w1r**2*rhogsol*k**4*cs**4*rhogeq*w2r*w2i*w3i - rhogeq*w3i**3*k*Kdrag*vdsol*w2r**2*w1i**2 +&
        w1i**2*rhogeq**2*k*vgsol*w2r*w2i**2*w1r*w3i**2 + w1i**3*w2i*rhogeq**2*k*vgsol*w2r**2*w3i**2 -&
        2*w2r*rhogeq*w1i**3*rhogsol*k**2*cs**2*w3i**2*w2i + w1i**2*rhogeq**2*w2r**3*k*w1r*vgsol*w3i**2 -&
        2*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**2*w3i**2*w1i*w2i - 2*Kdrag*k*rhogeq*vgsol*w2r**3*w1i*w1r*w3i**2 -&
        2*w2r*Kdrag*rhogeq*k*vgsol*w2i**2*w1i*w1r*w3i**2 + w1r**3*rhogeq**2*k*vgsol*w2r*w2i**2*w3i**2 -&
        2*w1r**3*w2r*rhogeq**2*cs**2*k**3*vgsol*w2i*w3i - 2*w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r**2*w2i**2 -&
        w1r**3*w2r*rhogeq**2*cs**2*k**3*vgsol*w3i**2 - w3i*rhogsol*k**4*cs**4*rhogeq*w2r*w1i*w2i**2 -&
        w3i*rhogsol*k**4*cs**4*rhogeq*w2r**3*w1i - w2i*rhogeq*k*Kdrag*vdsol*w2r**2*w1r**2*w3i**2 +&
        w1r**3*rhogeq**2*w2r**3*k*vgsol*w3i**2 - w3i**2*rhogeq*k*Kdrag*vdsol*w2r**2*w1i**2*w2i -&
        w3i**2*cs**2*k**3*rhogeq**2*vgsol*w2r**4 + 2*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w2r**2*w2i**2 -&
        rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r**3*w1r - 2*w3r*w3i**2*Kdrag*rhogsol*w2r**2*w1i*w2i**2 -&
        rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r*w2i**2 + rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w2r**4 +&
        2*w2r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w2i**2 + 2*w2r**3*w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2 -&
        2*rhogeq*w2r*w3i**2*cs**2*k**2*rhogsol*w1r**2*w2i**2 - 2*rhogeq*w2r**3*w3i**2*cs**2*k**2*rhogsol*w1r**2 +&
        rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r*w2i**2 + rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r**3*w1r +&
        w2r*w3r*rhogeq*cs**4*k**4*w1r*rhogsol*w2i**2 + w2r**3*w3r*rhogeq*cs**4*k**4*w1r*rhogsol +&
        w2r*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i**2 + w2r**3*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol +&
        w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i**2 + w2r**3*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol -&
        w2r**3*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol - w2r*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i**2 -&
        w2r**3*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol - w2r*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i**2 +&
        4*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2i**3*w1i**2 + 4*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2i*w1i**2*w2r**2 -&
        w3r*rhogeq**2*cs**2*k**3*w2r**4*w1r*vgsol + 2*w3r**2*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w2i**2 +&
        w3r**2*rhogeq**2*cs**2*k**3*w2r**4*vgsol + w3r*rhogeq*cs**2*k**2*w2r**4*w1r**2*rhogsol +&
        2*w3r*rhogeq*cs**2*k**2*w1i**2*w2r**2*rhogsol*w2i**2 - 4*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w1i*w2i**2 +&
        w3r*rhogeq*cs**2*k**2*w1i**2*w2r**4*rhogsol + 2*w3r*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol*w2i**2 -&
        2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w2r**4*w1i - 2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w2i**4 -&
        4*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w2i**2*w2r**2 - w3i**3*Kdrag*rhogeq*k*vgsol*w2i**4 +&
        2*w3i**3*Kdrag*rhogsol*w2r**2*w1r*w2i**2 + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i**3*w1i +&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i*w2r**2 - w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r*w2r**2 -&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i**3*w1i + w3r*rhogeq*cs**2*k**3*w2i**3*Kdrag*vdsol*w1r +&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r*w2r**2 - w3r*rhogeq*cs**2*k**3*w2i**3*Kdrag*vgsol*w1r +&
        w3r*rhogeq*cs**2*k**2*w1i**2*rhogsol*w2i**4 + w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i**4 -&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i**3*w1r - w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r*w2r**2 -&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i*w2r**2 + w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i**4 +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**4*w1i + w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**3*w1r**2 +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**2*w2r**2 - w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**3*w1i**2 -&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2*w2r**2 - w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i**4 +&
        Kdrag*w2i**4*vgsol*k*rhogeq*w1i*w3r**2 - w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i**3*w1i -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i*w2r**2 - 2*w3i**3*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r*w2i -&
        rhogeq*w3i**3*w2i*w1r**3*rhogsol*w2r**2 + 2*w3i*w3r**2*Kdrag*rhogsol*w2r**2*w1r*w2i**2 -&
        w3i*w3r**2*Kdrag*rhogeq*k*vgsol*w2i**4 + Kdrag*w2i**4*k*rhogeq*vgsol*w3i**2*w1i +&
        2*w1r**2*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r**2 - 2*w1r**2*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r**2 +&
        w1r**4*w2r*cs**2*k**2*rhogeq*rhogsol*w3i**2 + w3r*rhogeq**2*cs**2*k**3*w2r**3*vgsol*w3i**2 +&
        2*w2i*w3r**2*rhogeq**2*k*vgsol*w2r**2*w1i*w3i**2 - w2i*w3r**4*Kdrag*rhogeq*k*vgsol*w2r**2 +&
        w2i*w3r**4*rhogeq**2*k*vgsol*w2r**2*w1i - 2*w2i*w3r**4*cs**2*k**2*rhogeq*rhogsol*w2r*w1i -&
        w3r*Kdrag*rhogsol*w2i**3*w1r**2*w3i**2 - Kdrag*w3r**3*w2r**4*rhogsol*w1i +&
        w3r*Kdrag*rhogsol*w2i**3*w1i**2*w3i**2 + 2*Kdrag*k*rhogeq*vgsol*w2i**3*w1r**2*w3i**2 -&
        2*w1i**2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i*w3i - w1i**2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i**2 -&
        w3r**3*w2r**3*k*Kdrag**2*vdsol + 2*Kdrag*k*rhogeq*vgsol*w2i**3*w1r**2*w3r**2 +&
        w1r**2*w2i*rhogeq**2*k*vgsol*w2r**2*w1i*w3i**2 + k*Kdrag**2*vgsol*w2i**3*w1i*w3i**2 +&
        k*Kdrag**2*vgsol*w2i**3*w1i*w3r**2 + w3r**3*w2r**3*k*Kdrag**2*vgsol +&
        2*w1i**2*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**2*w3i**2 - w3r**3*rhogeq*w2r**4*w1r**2*rhogsol -&
        rhogeq*w1i**2*w3r**3*w2r**4*rhogsol - w3r**4*rhogeq*w2r**3*w1r**2*rhogsol - k*Kdrag**2*vdsol*w2i**3*w1i*w3i**2&
        - w3r**4*Kdrag*rhogsol*w2r**3*w1i - w3r**3*Kdrag*rhogsol*w2i**3*w1r**2 + w3r**3*Kdrag*rhogsol*w2i**3*w1i**2 -&
        k*Kdrag**2*vdsol*w2i**3*w1i*w3r**2 - rhogeq**2*w3i**2*k*w1r**4*vgsol*w2r**2 +&
        Kdrag*w2r**3*rhogsol*w1i**2*w3i**3 + 2*w3r**2*rhogeq**2*w2r**3*k*w1r*vgsol*w3i**2 +&
        w2i*w3r**3*Kdrag*rhogsol*w2r**2*w1i**2 + w3r**4*rhogeq*w2r**2*w1i*k*Kdrag*vgsol -&
        w2i*w3r**3*Kdrag*rhogsol*w2r**2*w1r**2 + w3r**4*rhogeq**2*w2r**3*k*w1r*vgsol -&
        2*w3r*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol*w3i**2 - 2*w3r**2*Kdrag*rhogsol*w2r**3*w1i*w3i**2 +&
        2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i**3*w1i + w3r**4*rhogeq**2*cs**2*k**3*w2r**2*vgsol +&
        2*w3r*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol*w3i**2 + 2*w3r**2*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w3i**2 +&
        rhogeq**2*cs**2*k**3*w2r**2*vgsol*w1r**2*w3i*w1i - w1i**3*w3i*rhogsol*k**4*cs**4*rhogeq*w2r -&
        2*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**2*w3i**3*w1i + 3*w3r*Kdrag*k*rhogeq*vgsol*w2r**3*w1i*w3i**2 +&
        2*rhogeq*w3i**3*cs**2*k**2*rhogsol*w1r*w2r**2*w1i + w3i**3*Kdrag*rhogsol*w2r**4*w1r -&
        2*w3r**3*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol + 2*w3r**3*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol -&
        rhogeq*w2r**3*w3i**4*w1r**2*rhogsol - w3r**3*Kdrag**2*k*vgsol*w2r**2*w1r + w3r**3*Kdrag**2*k*vdsol*w2r**2*w1r +&
        3*w3r**3*Kdrag*k*rhogeq*vgsol*w2r**3*w1i + 2*rhogeq*cs**4*k**4*w2r*rhogsol*w2i*w1i**2*w3i -&
        w3r*Kdrag**2*k*vgsol*w2r**2*w1r*w3i**2 + rhogeq*w2r**4*w3i**4*w1r*rhogsol - rhogeq**2*w2r**4*w3i**4*k*vgsol +&
        w3r**4*rhogeq*w2r**4*w1r*rhogsol + w3r*Kdrag**2*k*vdsol*w2r**2*w1r*w3i**2 -&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2*w3i**2 - w3r**4*rhogeq**2*w2r**4*vgsol*k +&
        w3r**3*rhogeq**2*cs**2*k**3*w2r**3*vgsol - w3r**3*Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2 -&
        2*w2i*w3r**2*Kdrag*rhogeq*k*vgsol*w2r**2*w3i**2 + 2*rhogeq*cs**4*k**4*w1r*rhogsol*w2r**2*w3i*w1i -&
        w3r**4*rhogeq*w1i**2*w2r**3*rhogsol - 2*w2i*w3r**3*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        4*w3r**2*rhogeq*rhogsol*w2r**2*w2i**2*w1r*w3i**2 + w2i*w3r**3*Kdrag*cs**2*k**2*rhogsol*w2r**2 +&
        w2i*w3r*Kdrag*cs**2*k**2*rhogsol*w2r**2*w3i**2 - 2*rhogeq**2*cs**2*k**3*w2r**3*w1r*vgsol*w3i*w1i -&
        Kdrag*w2r**3*rhogsol*w3i**3*w1r**2 - w1r**3*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r -&
        w3r**4*rhogeq*rhogsol*w2r*w2i**2*w1r**2 + w2i*w3r*Kdrag*rhogsol*w2r**2*w1i**2*w3i**2 +&
        2*w3r**4*rhogeq*rhogsol*w2r**2*w2i**2*w1r + 2*w2i*w3r**3*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r -&
        rhogeq*w1i**2*w2r**3*rhogsol*w3i**4 - Kdrag*w2r**3*rhogsol*w1i*w3i**4 -&
        w2i*w3r*Kdrag*rhogsol*w2r**2*w1r**2*w3i**2 + w2i*w3r**3*rhogeq*k*Kdrag*vdsol*w2r**2*w1r +&
        2*w3r**2*rhogeq*w2r**2*w1i*k*Kdrag*vgsol*w3i**2 - 4*w3r**2*rhogeq**2*k*vgsol*w2i**2*w2r**2*w3i**2 +&
        2*w3r**2*rhogeq**2*k*vgsol*w2r*w2i**2*w1r*w3i**2 - 2*w3r*rhogeq*rhogsol*w2i**2*w1r**2*w2r**2*w3i**2 -&
        w3r**4*rhogeq*rhogsol*w2r*w2i**2*w1i**2 + w3i**3*Kdrag*rhogsol*w2i**4*w1r -&
        2*w3r*rhogeq*rhogsol*w1i**2*w2r**2*w2i**2*w3i**2 - 2*w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1i**2*w3i**2 +&
        w3r**4*rhogeq*rhogsol*w2i**4*w1r + w3i**3*vdsol*k*Kdrag**2*w2i**3 +&
        rhogeq*w1i*w3i**2*k*Kdrag*vdsol*w2r**2*w1r**2 + w3r**3*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w2r -&
        w3i**3*vgsol*k*Kdrag**2*w2i**3 + w3r**4*rhogeq**2*k*vgsol*w2r*w2i**2*w1r - w3r**3*Kdrag*rhogsol*w2i**4*w1i -&
        2*w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1r**2*w3i**2 - w3r**3*rhogeq*k*Kdrag*vdsol*w2r*w2i**2*w1i -&
        w3r**3*rhogeq*rhogsol*w2i**4*w1i**2 + 2*w3i**2*rhogsol*k**4*cs**4*rhogeq*w2r*w1i**2 +&
        2*w2i*w3r**2*Kdrag*rhogsol*w2r**2*w1r*w3i**2 - w1r*Kdrag*rhogsol*k**2*cs**2*w2i**3*w3i**2 +&
        2*w3r*rhogeq**2*k*vgsol*w2r**2*w2i**2*w1r*w3i**2 - w3r**3*rhogeq*rhogsol*w2i**4*w1r**2 -&
        w1r*Kdrag*rhogsol*k**2*cs**2*w2i**3*w3r**2 - 2*w3r*rhogeq**2*k*vgsol*w2r*w2i**2*w1r**2*w3i**2 -&
        w3i**4*rhogeq**2*vgsol*k*w2i**4 + w3r**4*Kdrag*rhogsol*w2i**3*w1r - w3r**4*rhogeq**2*vgsol*k*w2i**4 +&
        w3i**4*Kdrag*rhogsol*w2i**3*w1r - w3r*rhogeq*cs**4*k**4*w2r**2*rhogsol*w3i**2 +&
        2*w3r*rhogeq**2*k*vgsol*w2r*w2i**2*w1i**2*w3i**2 + w3i**4*rhogeq*rhogsol*w2i**4*w1r +&
        3*w3r**3*w2r*Kdrag*rhogeq*k*vgsol*w2i**2*w1i + 2*w3r**3*rhogeq**2*k*vgsol*w2r**2*w2i**2*w1r -&
        2*w3r**3*rhogeq**2*k*vgsol*w2r*w2i**2*w1r**2 + 2*w3r**3*rhogeq**2*k*vgsol*w2r*w2i**2*w1i**2 -&
        2*w3r**4*rhogeq**2*k*vgsol*w2i**2*w2r**2 - 2*w3r**3*rhogeq*rhogsol*w2i**2*w1r**2*w2r**2 +&
        w3r*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w2r*w3i**2 - 2*w3r**3*rhogeq*rhogsol*w1i**2*w2r**2*w2i**2 +&
        w1r*w3r**4*cs**2*k**2*rhogeq*rhogsol*w2i**2 + w1r*w3i**4*cs**2*k**2*rhogeq*rhogsol*w2i**2 +&
        2*rhogeq**2*w1i**2*k*vgsol*w3r*w2r**3*w3i**2 + w2i*w3r**4*Kdrag*rhogsol*w2r**2*w1r -&
        2*w3r**2*rhogeq*w2r**3*w1r**2*rhogsol*w3i**2 - w3r**3*rhogeq*cs**4*k**4*w2r**2*rhogsol +&
        w1r**3*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r - 2*w3r**3*rhogeq**2*w1r**2*k*vgsol*w2r**3 +&
        2*rhogeq**2*w1i**2*k*vgsol*w3r**3*w2r**3 - w2i*w3r**3*Kdrag*k*rhogeq*vgsol*w2r**2*w1r -&
        rhogeq*w1i*w3r**3*w2r**3*k*Kdrag*vdsol - 2*w3r*rhogeq**2*w1r**2*k*vgsol*w2r**3*w3i**2 +&
        w2r*w3r**3*rhogeq**2*cs**2*k**3*w1r**2*vgsol - w2r*w3r**3*rhogeq**2*cs**2*k**3*w1i**2*vgsol -&
        w1i**3*rhogeq*w2r**2*k*Kdrag*vgsol*w3i**2 + 2*w1r*w3i**2*cs**2*k**2*rhogeq*rhogsol*w2i**2*w3r**2 +&
        w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**4 - rhogeq*w3i**4*cs**2*k**2*rhogsol*w1r*w2r**2 -&
        2*w2r*w3r**2*Kdrag*rhogsol*w1i*w2i**2*w3i**2 - w2r*w3r**4*rhogeq**2*cs**2*k**3*w1r*vgsol -&
        rhogeq*w1i*w3r*w2r**3*k*Kdrag*vdsol*w3i**2 + w2r*w3r**3*rhogeq*cs**4*k**4*w1r*rhogsol -&
        Kdrag*w3r*w2r**4*rhogsol*w1i*w3i**2 - w3r*w2r**3*k*Kdrag**2*vdsol*w3i**2 + w3r*w2r**3*k*Kdrag**2*vgsol*w3i**2 +&
        rhogeq*rhogsol*w2r*w2i**2*w1i**3*w3i**3 - 4*rhogeq**2*w2r**3*k*w1r*vgsol*w3i**3*w1i +&
        w2r**2*k*Kdrag**2*vdsol*w3i**2*w1i**2 - w3r*rhogeq*w2r**4*w1r**2*rhogsol*w3i**2 -&
        rhogeq*w1i**2*w3r*w2r**4*rhogsol*w3i**2 + w3r*rhogeq**2*w2r**4*k*w1r*vgsol*w3i**2 -&
        w2r**2*k*Kdrag**2*vgsol*w3i**2*w1i**2 - Kdrag*rhogsol*k**2*cs**2*w1i*w2r**3*w3r**2 +&
        w2r*w3r**3*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol - w2r*w3r**3*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol +&
        w2r*w3r**4*cs**2*k**2*rhogeq*rhogsol*w1r**2 + 2*w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3r**2*w3i**2 -&
        w3r**4*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r - rhogeq**2*w1i**4*k*vgsol*w3i**2*w2r**2 -&
        Kdrag*rhogsol*k**2*cs**2*w1i*w2r**3*w3i**2 + w2r*w3r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w3i**2 -&
        w2r*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w3i**2 - w2r*w3r**4*Kdrag*rhogsol*w1i*w2i**2 +&
        rhogeq*w2r*w3i**3*w1r*k*Kdrag*vdsol*w2i**2 - 2*w2r*w3r**2*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i**2 +&
        rhogeq**2*w3i**3*w1i**3*k*vgsol*w2r**2 + rhogeq*w2r*w3i**4*cs**2*k**2*rhogsol*w1r**2 +&
        w2r*w3r*rhogeq*cs**4*k**4*w1r*rhogsol*w3i**2 - 2*w2r*rhogeq*w1i**3*rhogsol*k**2*cs**2*w3i**3 -&
        rhogeq*cs**2*k**3*w3i**3*Kdrag*vdsol*w2r**2 + rhogeq*cs**4*k**4*w2r*rhogsol*w2i**2*w3i**2 +&
        w3r**3*rhogeq**2*w2r**4*k*w1r*vgsol - w1r**2*rhogeq*w2r**2*w1i*k*Kdrag*vgsol*w3i**2 -&
        rhogeq*cs**4*k**4*w2r*rhogsol*w2i**2*w3r**2 + 2*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w1r**2*w3i**2 +&
        rhogeq*cs**2*k**3*w3i**3*Kdrag*vdsol*w2r*w1r + 2*rhogeq**2*w3i**3*w2r**2*w1i*k*vgsol*w2i**2 -&
        rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r**2*w3r**2 - w1r**2*w3i*rhogsol*k**4*cs**4*rhogeq*w2r*w1i -&
        2*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2r**2*w3i**2 + rhogeq*cs**4*k**4*w2r**3*rhogsol*w3i**2 -&
        rhogeq*cs**4*k**4*w2r**3*rhogsol*w3r**2 + 2*w2r*w3r**2*cs**2*k**2*rhogeq*rhogsol*w1r**2*w3i**2 +&
        2*w3r**2*rhogeq*w2r**4*w1r*rhogsol*w3i**2 - 2*w3r**2*rhogeq**2*w2r**4*vgsol*k*w3i**2 -&
        2*rhogeq*w3i**2*cs**2*k**2*rhogsol*w1r*w2r**2*w3r**2 + rhogeq*w2i*w3i**3*w1i*k*Kdrag*vdsol*w2r**2 +&
        rhogeq*cs**2*k**3*w3i**3*Kdrag*vgsol*w2r**2 + rhogeq*cs**2*k**2*w2r**4*w1r*rhogsol*w3i**2 -&
        rhogeq*cs**2*k**2*w2r**4*w1r*rhogsol*w3r**2 + 2*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w2i*w1i*w3i**2 -&
        2*w2i*w3r*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r*w3i**2 + rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r**2*w3r**2 -&
        rhogeq*cs**2*k**3*w3i**3*Kdrag*vgsol*w2r*w1r + w2r*w3r**3*w2i**2*k*Kdrag**2*vgsol +&
        rhogeq**2*w3i*w2r**4*w1i*k*vgsol*w3r**2 + rhogeq**2*w2r**3*w3i**4*k*w1r*vgsol +&
        2*rhogeq*w2r**2*w3i**4*w1r*rhogsol*w2i**2 + rhogeq**2*w3i**3*w2r**4*w1i*k*vgsol -&
        2*rhogeq*w2r*w3i**4*cs**2*k**2*rhogsol*w2i*w1i - w2r*w3r**3*w2i**2*k*Kdrag**2*vdsol -&
        rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2r**2*w3r**2 - rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w2r**2*w3i**2 +&
        rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w2r**2*w3r**2 + rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2r**2*w3i**2 +&
        w2r*w3r*w2i**2*k*Kdrag**2*vgsol*w3i**2 - rhogeq*cs**4*k**4*w1r*rhogsol*w2r**2*w3i**2 +&
        3*rhogeq*cs**4*k**4*w1r*rhogsol*w2r**2*w3r**2 + rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2r**2*w3r**2 -&
        rhogeq*w2r*w3i**4*w1r**2*rhogsol*w2i**2 - 4*rhogeq*cs**4*k**4*w2r*rhogsol*w2i*w1i*w3i**2 -&
        2*rhogeq**2*cs**2*k**3*w2r**3*w1r*vgsol*w3r**2 + rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w2r**2*w3i**2 +&
        Kdrag*k*rhogeq*vgsol*w2r**4*w1i*w3i**2 + Kdrag*k*rhogeq*vgsol*w2r**4*w1i*w3r**2 -&
        rhogeq**2*cs**2*k**3*w3i**3*w2i*vgsol*w2r**2 + w1i**3*w3r**3*rhogeq*rhogsol*w2i**3 +&
        2*rhogeq**2*w2i*k*vgsol*w3i**3*w1r**2*w2r**2 - w2r*w3r*w2i**2*k*Kdrag**2*vdsol*w3i**2 -&
        rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w2r**2*w3r**2 - rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2r**2*w3i**2 -&
        w3i**4*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r + 2*rhogeq*cs**2*k**2*w2r**2*w1r*rhogsol*w2i**2*w3i**2 -&
        2*rhogeq*cs**2*k**2*w2r**2*w1r*rhogsol*w2i**2*w3r**2 + 2*rhogeq**2*w3i*w2r**2*w1i*k*vgsol*w2i**2*w3r**2 -&
        w3i**3*vgsol*k*Kdrag**2*w2i*w2r**2 + w3i**3*rhogsol*k**2*cs**2*Kdrag*w2r*w2i**2 +&
        w3i*rhogsol*k**2*cs**2*Kdrag*w2r**3*w3r**2 + w3i**3*rhogsol*k**2*cs**2*Kdrag*w2r**3 +&
        w3i**4*cs**2*k**3*rhogeq**2*vgsol*w2r**2 - rhogeq**2*cs**2*k**3*w3i*w2i*vgsol*w2r**2*w3r**2 +&
        2*rhogeq**2*w2i*k*vgsol*w3i*w1r**2*w2r**2*w3r**2 - w3i*vgsol*k*Kdrag**2*w2i*w2r**2*w3r**2 +&
        w3i*Kdrag*rhogsol*w2r**4*w1r*w3r**2 - 2*w3r*rhogeq*cs**2*k**2*w1i**3*w2r**2*rhogsol*w3i +&
        2*w3r*rhogeq**2*cs**2*k**3*w2r**3*vgsol*w3i*w1i - 2*w3r*w1r**2*w2i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r -&
        2*w3r*w1i**3*w2i*rhogeq*cs**2*k**2*rhogsol*w2r**2 + 2*w3r*w1r**2*w2i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r +&
        2*w3r*w1i**2*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol + w3r*rhogeq*w1i**3*w3i**2*rhogsol*w2i*w2r**2 +&
        w3i*rhogsol*k**2*cs**2*Kdrag*w2r*w2i**2*w3r**2 + 2*w3r*w2r*w1i**3*rhogeq**2*cs**2*k**3*vgsol*w2i +&
        2*w3r*w2r*rhogeq**2*cs**2*k**3*w1i**3*vgsol*w3i + w3r*w1i**4*rhogeq*cs**2*k**2*w2r**2*rhogsol +&
        2*w3r*w2r*w1r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i + w3r*w1i**2*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol +&
        w3r*rhogeq*w2r**3*w1r**3*rhogsol*w3i**2 - 2*w3r*w2r*rhogeq*cs**2*k**3*w1i**2*Kdrag*vdsol*w3i +&
        2*w3r*w2r*rhogeq*cs**2*k**3*w1i**2*Kdrag*vgsol*w3i - 2*w3r*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**3*w3i**2 +&
        2*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2r**2*w1r - 2*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2r**2*w1r +&
        2*w3r*rhogeq**2*cs**2*k**3*w2r**2*vgsol*w2i*w1i*w1r - 2*w3r*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**3*w1r +&
        4*w3r*rhogeq*rhogsol*k**2*cs**2*w2r**3*w1r*w3i*w1i + 2*w3r*w2r*Kdrag*rhogsol*w1i*w2i**2*w3i**2*w1r -&
        2*w3r*w1r**2*rhogeq*cs**4*k**4*w2r**2*rhogsol + w3r*rhogeq*rhogsol*w2r*w2i**2*w1i**2*w3i**2*w1r -&
        w3r*w1r**2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol + w3r*w1r**2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol +&
        2*w3r*w2r*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w3i*w1i - 2*w3r*w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w3i**2*w1r +&
        w3r*rhogeq*rhogsol*w2r*w2i**2*w1r**3*w3i**2 - 4*w3r*rhogsol*k**4*cs**4*rhogeq*w2r*w2i*w3i*w1r +&
        w3r*w1r**3*rhogeq**2*cs**2*k**3*w2r**2*vgsol + w3r*rhogeq**2*w3i**2*k*w1r**3*vgsol*w2r**2 -&
        4*w3r*rhogeq**2*cs**2*k**3*w2r**2*w1r*vgsol*w3i*w1i - 2*w3r*rhogeq*cs**2*k**2*w2r**2*w1r**2*rhogsol*w3i*w1i +&
        2*w3r*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w2r*w3i*w1i + 4*w3r*w2i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w3i**2*w1r -&
        2*w3r*w1i**2*rhogeq*cs**2*k**2*rhogsol*w2r*w2i**2*w1r - 2*w3r*w1i**2*w2i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2r +&
        2*w3r*w1i**2*w2i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r + w3r*rhogeq*w1i**2*w2r**3*rhogsol*w3i**2*w1r -&
        2*w3r*rhogeq**2*cs**2*k**3*w3i*w2i*vgsol*w2r**2*w1r + w3r**3*rhogeq*w2r**3*w1r**3*rhogsol -&
        2*w3r**3*rhogeq*w2r**2*w1i*k*Kdrag*vgsol*w1r - w3i*rhogsol*k**4*cs**4*rhogeq*w2r*w1i*w3r**2 +&
        w3i*vdsol*k*Kdrag**2*w2i*w2r**2*w3r**2 + 2*rhogeq*w2r**2*w3i**3*w1r**2*k*Kdrag*vgsol -&
        4*w3r*rhogeq**2*cs**2*k**3*w2r*w1i**2*vgsol*w2i*w3i - w3r*w1r**4*w2r*rhogeq**2*cs**2*k**3*vgsol +&
        4*w3r*w2i**2*cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w1r*w3i + w3r*w1r**3*w2r*rhogeq*cs**4*k**4*rhogsol -&
        w3i**3*vgsol*k*rhogeq*Kdrag*w2r**4 - 2*w3r*rhogeq*w2r**2*w1i*k*Kdrag*vgsol*w3i**2*w1r +&
        w3r*rhogeq**2*w3i**2*k*w1r*vgsol*w2r**2*w1i**2 + 4*w3r*rhogeq**2*cs**2*k**3*w2r*w1r**2*vgsol*w2i*w3i +&
        2*w3r*cs**2*k**3*rhogeq**2*w2r*vgsol*w2i*w1i*w3i**2 - 2*w3r*w2r**3*rhogeq*w1i**2*rhogsol*k**2*cs**2*w1r -&
        2*w3r*w2r**3*cs**2*k**2*rhogeq*rhogsol*w1r**3 + rhogeq*w2r**3*w1r**2*rhogsol*w3i**3*w1i -&
        2*w3r*rhogeq*cs**2*k**3*w3i*Kdrag*vdsol*w2r*w1r**2 - 4*w3r*w2i*rhogeq**2*k*vgsol*w2r**2*w1i*w3i**2*w1r -&
        2*w3r*w1r**3*rhogeq*cs**2*k**2*rhogsol*w2r*w2i**2 - 2*w3r*w2i*w1i*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i**2 +&
        w3i**3*vdsol*k*Kdrag**2*w2i*w2r**2 + 2*rhogeq*w2r**2*w3i*w1r**2*k*Kdrag*vgsol*w3r**2 -&
        2*w3r*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**3 - 2*w3r*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2*w1r +&
        4*w3r*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w2i**2*w1r + 2*w3r*rhogeq*cs**2*k**3*w3i*Kdrag*vgsol*w2r*w1r**2 +&
        2*w3r*Kdrag*rhogsol*w2r**3*w1i*w3i**2*w1r - 2*w3r*w1i**2*w2r*rhogeq**2*cs**2*k**3*w1r**2*vgsol +&
        w3r*w1i**2*w2r*rhogeq*cs**4*k**4*w1r*rhogsol + w3r*w1i**3*w2r*rhogeq*cs**2*k**3*Kdrag*vdsol -&
        w3r*w1i**3*w2r*rhogeq*cs**2*k**3*Kdrag*vgsol - w3r*w1i**4*w2r*rhogeq**2*cs**2*k**3*vgsol +&
        w3r*rhogeq*w1i*w3i**2*rhogsol*w2i*w2r**2*w1r**2 - 2*w3r*w1r**2*w2i*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i +&
        Kdrag*w2i**2*rhogsol*w1i**2*w2r*w3i**3 + Kdrag*w2i**2*rhogsol*w1i**2*w2r*w3i*w3r**2 -&
        Kdrag*w2i**2*rhogsol*w3i*w2r*w1r**2*w3r**2 - Kdrag*w2i**2*rhogsol*w3i**3*w2r*w1r**2 -&
        Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w3i**4 - w3i*vgsol*k*rhogeq*Kdrag*w2r**4*w3r**2 +&
        2*w1r**3*rhogeq*cs**2*k**2*rhogsol*w2i**2*w3i**2 + Kdrag*w2r**3*rhogsol*w1i**2*w3i*w3r**2 -&
        w1r**3*w3i**3*rhogeq*rhogsol*w2i**3 - 4*w3r**3*w2i*rhogeq**2*k*vgsol*w2r**2*w1i*w1r -&
        w3i**3*rhogsol*k**4*cs**4*rhogeq*w2r*w1i + rhogeq*cs**2*k**2*w1i**2*w2r*rhogsol*w3i**4 -&
        w2r**3*k*Kdrag**2*vgsol*w1r*w3r**2 - 2*w1i**2*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w3i**2 -&
        2*rhogeq**2*w1i**2*w2r**2*k*vgsol*w2i*w3i**3 - w2r**2*k*Kdrag**2*vdsol*w3i**3*w1i +&
        w2i**2*k*Kdrag**2*vdsol*w2r*w1r*w3i**2 + w1i**4*w2r*rhogeq*rhogsol*k**2*cs**2*w3i**2 +&
        w2r**2*k*Kdrag**2*vgsol*w3i**3*w1i + w2i**2*k*Kdrag**2*vdsol*w2r*w1r*w3r**2 -&
        2*rhogeq**2*w1i**2*w2r**2*k*vgsol*w2i*w3i*w3r**2 + w2r**3*k*Kdrag**2*vdsol*w1r*w3i**2 -&
        w1r**2*vdsol*Kdrag*k*rhogeq*w2i**3*w3i**2 - w1r**2*vdsol*Kdrag*k*rhogeq*w2i**3*w3r**2 +&
        w2r**3*k*Kdrag**2*vdsol*w1r*w3r**2 - Kdrag*w2r**2*rhogsol*k**2*cs**2*w2i*w1r*w3i**2 -&
        w1r**2*Kdrag*k*rhogeq*vgsol*w1i*w2i**2*w3i**2 - w2i**2*k*Kdrag**2*vgsol*w2r*w1r*w3i**2 -&
        w2i**2*k*Kdrag**2*vgsol*w2r*w1r*w3r**2 - w1r**2*Kdrag*k*rhogeq*vgsol*w1i*w2i**2*w3r**2 -&
        Kdrag*w2r**2*rhogsol*k**2*cs**2*w2i*w1r*w3r**2 + w2i**2*k*Kdrag**2*vgsol*w3i**3*w1i +&
        2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r**2 - w2i**2*k*Kdrag**2*vdsol*w3i**3*w1i +&
        w2i**2*k*Kdrag**2*vdsol*w3r**3*w1r - 2*w3r**3*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**3 +&
        2*w3r**3*w2r*Kdrag*rhogsol*w1i*w2i**2*w1r - w3i**4*rhogeq**2*cs**2*k**3*vgsol*w2i**2 -&
        Kdrag*w2i**2*k*rhogeq*vgsol*w2r*w3i**3*w1r + 2*Kdrag*w2i*vgsol*k*rhogeq*w1r**2*w2r**2*w3i**2 +&
        w3r**3*rhogeq*w2i*rhogsol*w1i*w2r**2*w1r**2 - 2*w3r**3*w2r*rhogeq*w1i**2*rhogsol*k**2*cs**2*w1r +&
        2*Kdrag*w2i*vgsol*k*rhogeq*w1r**2*w2r**2*w3r**2 - Kdrag*w2r**3*k*rhogeq*vgsol*w3i*w1r*w3r**2 -&
        2*rhogeq**2*w2r**2*w3i**4*k*vgsol*w2i**2 - Kdrag*w2i**2*rhogsol*w1i*w2r*w3i**4 -&
        rhogeq*w1i**2*w2i**2*rhogsol*w2r*w3i**4 - Kdrag*w2r**3*rhogsol*w3i*w1r**2*w3r**2 +&
        Kdrag*w2r**2*k*rhogeq*vgsol*w2i*w3i**3*w1i - 2*rhogeq*w1i**2*w2r**3*rhogsol*w3i**2*w3r**2 -&
        w2r**2*k*Kdrag**2*vdsol*w3i*w1i*w3r**2 + Kdrag*w2r**2*rhogsol*w2i*w1r*w3i**4 +&
        w2r**2*k*Kdrag**2*vgsol*w3i*w1i*w3r**2 - w2r**3*k*Kdrag**2*vgsol*w1r*w3i**2 +&
        4*w3i**3*cs**2*k**2*rhogeq*rhogsol*w2i*w2r*w1i**2 + Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w3i**4 +&
        2*w3r**3*cs**2*k**3*rhogeq**2*w2r*vgsol*w2i*w1i + w3r**3*rhogeq*w2i*rhogsol*w1i**3*w2r**2 +&
        2*w3r**3*Kdrag*rhogsol*w2r**3*w1i*w1r - Kdrag**2*k*vdsol*w2i*w1i*w2r**2*w3r**2 +&
        w3r**3*rhogeq**2*k*w1r**3*vgsol*w2r**2 + w3r*rhogeq*cs**2*k**2*w1r**4*rhogsol*w2i**2 +&
        Kdrag**2*k*vgsol*w2i*w1i*w2r**2*w3i**2 - 2*cs**2*k**3*rhogeq**2*vgsol*w2r*w1r*w2i**2*w3r**2 +&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r**3 + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i*w1r**2 -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r**3 + Kdrag**2*k*vgsol*w2i*w1i*w2r**2*w3r**2 +&
        w3r**3*rhogeq**2*k*w1r*vgsol*w2r**2*w1i**2 + rhogeq*w2r**3*w3i**3*w1r*k*Kdrag*vdsol +&
        2*rhogsol*k**4*cs**4*rhogeq*w2r*w2i*w3i**3 + 2*rhogsol*k**4*cs**4*rhogeq*w2r*w2i*w3i*w3r**2 -&
        w2i**2*k*Kdrag**2*vgsol*w3r**3*w1r - Kdrag*w2r**2*rhogsol*k**2*cs**2*w3i*w1r*w3r**2 +&
        rhogeq**2*w1i*w2r**2*k*vgsol*w2i*w3i**4 - Kdrag*w2r**2*rhogsol*k**2*cs**2*w3i**3*w1r -&
        Kdrag*w2r**3*k*rhogeq*vgsol*w3i**3*w1r - w3i**4*vgsol*k*rhogeq*Kdrag*w2i**3 +&
        w3i*vdsol*k*Kdrag**2*w2i**3*w3r**2 - w3i*vgsol*k*Kdrag**2*w2i**3*w3r**2 +&
        2*w2i**3*w1i*w3r*rhogeq**2*cs**2*k**3*w1r*vgsol + w3r**4*rhogeq**2*vgsol*k*w2i**3*w1i -&
        w3r*Kdrag*rhogsol*w2i**4*w1i*w3i**2 - Kdrag*rhogsol*k**2*cs**2*w1i*w2r*w2i**2*w3i**2 -&
        w2i**2*k*Kdrag**2*vgsol*w3r*w1r*w3i**2 - Kdrag*rhogsol*k**2*cs**2*w3i**3*w1r*w2i**2 -&
        Kdrag*rhogsol*k**2*cs**2*w1i*w2r*w2i**2*w3r**2 + rhogeq*w2r**3*w3i*w1r*k*Kdrag*vdsol*w3r**2 -&
        w3r**4*vgsol*k*rhogeq*Kdrag*w2i**3 + w2i**2*k*Kdrag**2*vgsol*w3i*w1i*w3r**2 +&
        2*w3r*rhogeq*cs**2*k**2*w1i**2*rhogsol*w2i**2*w1r**2 - w2i**2*k*Kdrag**2*vdsol*w3i*w1i*w3r**2 +&
        w1i**3*rhogeq**2*cs**2*k**3*w3i*vgsol*w2r**2 + w2i**2*k*Kdrag**2*vdsol*w3r*w1r*w3i**2 -&
        2*w3i**2*rhogeq**2*cs**2*k**3*vgsol*w2i**2*w3r**2 + 4*w3r**3*w2i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i*w1r +&
        Kdrag*w2i**2*vgsol*k*rhogeq*w1i*w3r**4 + w3r**3*rhogeq*rhogsol*w2r*w2i**2*w1i**2*w1r -&
        2*Kdrag*w2r**2*k*rhogeq*vgsol*w2i**2*w3i**3 + w2r*rhogeq**2*vgsol*k*w2i**2*w1r*w3i**4 -&
        Kdrag**2*k*vdsol*w2i*w1i*w2r**2*w3i**2 - 2*w2i**3*w1i**3*w3r*rhogeq*cs**2*k**2*rhogsol +&
        w3r**3*vdsol*Kdrag*k*rhogeq*w2i**3*w1r + 2*cs**2*k**3*rhogeq**2*vgsol*w2i**3*w1i*w3i**2 +&
        2*w3i**2*Kdrag*rhogsol*w2i**3*w1r*w3r**2 - Kdrag*rhogsol*k**2*cs**2*w3i*w1r*w2i**2*w3r**2 +&
        2*Kdrag*w2i**2*vgsol*k*rhogeq*w1i*w3r**2*w3i**2 - w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i*w1r**2 -&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r**3 + 2*w3r**2*rhogeq**2*vgsol*k*w2i**3*w1i*w3i**2 -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i*w1r**2 + w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**4 -&
        2*Kdrag*w2r**2*k*rhogeq*vgsol*w2i**2*w3i*w3r**2 - cs**2*k**3*rhogeq*vgsol*Kdrag*w2i**3*w3i**2 +&
        2*w3r**2*rhogeq*rhogsol*w2i**4*w1r*w3i**2 + 2*Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w2i**2*w3i**2 +&
        2*Kdrag*k*rhogeq*vgsol*w2r**2*w1i*w2i**2*w3r**2 + w3r**3*rhogsol*k**2*cs**2*Kdrag*w2i**3 +&
        w3i*Kdrag*rhogsol*w2i**4*w1r*w3r**2 + cs**2*k**3*rhogeq*vgsol*Kdrag*w2i**3*w3r**2 +&
        w1r**2*w3r**3*rhogeq*rhogsol*w2i**3*w1i + 2*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2*w1r**2 -&
        2*w3r**2*vgsol*k*rhogeq*Kdrag*w2i**3*w3i**2 + w3r**4*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i +&
        w1r**2*vgsol*k*rhogeq**2*w2i**3*w1i*w3r**2 + w1r**2*vgsol*k*rhogeq**2*w2i**3*w1i*w3i**2 +&
        w1r**2*w3r*rhogeq*rhogsol*w2i**3*w1i*w3i**2 - 2*w2i*Kdrag*rhogsol*w2r**2*w1r*w3i**3*w1i +&
        rhogeq*rhogsol*w2r*w2i**2*w1r**2*w3i**3*w1i + w3r*rhogeq**2*k*vgsol*w2i**4*w1r*w3i**2 -&
        2*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i**2*w1r + 2*w3r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i**2*w1r +&
        w3r**3*rhogeq**2*k*vgsol*w2i**4*w1r + cs**2*k**3*rhogeq*vdsol*Kdrag*w2i**3*w3i**2 -&
        cs**2*k**3*rhogeq*vdsol*Kdrag*w2i**3*w3r**2 - w3i**3*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2 -&
        w3r*vgsol*k*rhogeq*Kdrag*w2i**3*w1r*w3i**2 + w3i*vgsol*k*rhogeq*Kdrag*w2i**3*w1i*w3r**2 -&
        w3i**3*cs**2*k**3*rhogeq**2*vgsol*w2i**3 + w3i**3*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**2 -&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**3*w3r**2 + w3r*vdsol*Kdrag*k*rhogeq*w2i**3*w1r*w3i**2 -&
        2*w2i**3*w1i*w3i**3*Kdrag*rhogsol*w1r + w3r*rhogeq*cs**2*k**2*w1i**4*rhogsol*w2i**2 -&
        2*w2i**3*w1i*w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol - 2*w2i**2*w1i**2*w3i*cs**2*k**3*rhogeq*Kdrag*vgsol +&
        2*w2i**2*w1i**2*w3i*cs**2*k**3*rhogeq*Kdrag*vdsol + 2*w3i**3*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i +&
        2*w2i**2*w1i**2*w3r*rhogeq*cs**4*k**4*rhogsol - w3i**3*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i +&
        w3r*rhogsol*k**2*cs**2*Kdrag*w2i**3*w3i**2 - w3r**3*vgsol*k*rhogeq*Kdrag*w2i**3*w1r +&
        2*w3r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w3i**2 + w3i**3*vgsol*k*rhogeq*Kdrag*w2i**3*w1i +&
        2*w2i*w1i**2*w3r*w3i*cs**4*k**4*rhogeq*rhogsol + w3i**3*rhogeq**2*k*vgsol*w2i**4*w1i -&
        2*w2i**3*w1i*w3i*w3r**2*Kdrag*rhogsol*w1r + w3r**3*rhogeq*w1i**2*w2r**3*rhogsol*w1r +&
        w3r**3*rhogeq*rhogsol*w2r*w2i**2*w1r**3 + rhogeq*rhogsol*k**2*cs**2*w2i**4*w1r*w3i**2 -&
        rhogeq*rhogsol*k**2*cs**2*w2i**4*w1r*w3r**2 + w3i*vdsol*Kdrag*k*rhogeq*w2i**3*w1i*w3r**2 -&
        w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r*w1i**2 + w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i**3 +&
        w3i**3*vdsol*Kdrag*k*rhogeq*w2i**3*w1i + w3r*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r*w1i**2 -&
        2*w3r**2*rhogeq**2*vgsol*k*w2i**4*w3i**2 - w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i**3 -&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r*w1i**2 + w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**4 -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i*w1i**3 - w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1i**2*w3r**2 +&
        w3i*cs**2*k**3*rhogeq**2*vgsol*w2i*w1r**2*w3r**2 + 2*w3i*cs**2*k**3*rhogeq**2*vgsol*w2i**2*w1i*w3r**2 +&
        2*w3i*rhogsol*k**4*cs**4*rhogeq*w1i*w2i**2*w1r + 2*w3i*rhogeq**2*k*vgsol*w2i**3*w1r**2*w3r**2 -&
        2*w3i*rhogeq**2*k*vgsol*w2i**3*w1i**2*w3r**2 - 2*w3r*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i**2*w3i**2 +&
        w3i*rhogeq**2*k*vgsol*w2i**4*w1i*w3r**2 + w3i**4*rhogeq**2*vgsol*k*w2i**3*w1i +&
        2*w3i**3*rhogeq**2*k*vgsol*w2i**3*w1r**2 - 2*w3i**3*rhogeq**2*k*vgsol*w2i**3*w1i**2 -&
        w3i*cs**4*k**4*rhogeq*rhogsol*w2i*w1r*w3r**2 - w3r**4*rhogeq**2*cs**2*k**3*vgsol*w2i**2 -&
        w3r*Kdrag*rhogsol*k**2*cs**2*w1i*w2i**2*w3i**2 + w3r**3*rhogeq*cs**4*k**4*rhogsol*w2i**2 -&
        w3r*rhogeq*rhogsol*w2i**4*w1r**2*w3i**2 + rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i**2*w3r**2 -&
        rhogeq*cs**4*k**4*w1r*rhogsol*w2i**2*w3i**2 - rhogeq*cs**4*k**4*w1r*rhogsol*w2i**2*w3r**2 -&
        w3r**3*rhogeq*cs**4*k**4*rhogsol*w2i*w1i + 3*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i**2*w3i**2 +&
        2*w2i*w1i*rhogeq*cs**4*k**4*w1r*rhogsol*w3i**2 + 2*w2i*w1i*rhogeq*cs**4*k**4*w1r*rhogsol*w3r**2 -&
        2*w2i**3*w1i*rhogeq*cs**2*k**2*w1r*rhogsol*w3i**2 + 2*w2i**3*w1i*rhogeq*cs**2*k**2*w1r*rhogsol*w3r**2 -&
        rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w2i**2*w3r**2 + w3i*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i**2*w3r**2 -&
        w3i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i**2*w3r**2 - w3i**3*cs**4*k**4*rhogeq*rhogsol*w2i*w1r -&
        w3r**3*Kdrag*rhogsol*k**2*cs**2*w1i*w2i**2 - w3r*rhogeq*cs**4*k**4*rhogsol*w2i*w1i*w3i**2 +&
        w3r*rhogeq*cs**4*k**4*rhogsol*w2i**2*w3i**2 - 2*w3r**2*rhogeq**2*w1i**2*k*vgsol*w2r**2*w1r**2 +&
        w3r**2*w1r**3*rhogeq**2*w2r**3*k*vgsol - 2*w3r**3*rhogeq*cs**2*k**2*w1r**2*rhogsol*w2i**2 -&
        w3r**2*w3i*rhogeq*rhogsol*w2i*w1r*w2r**2*w1i**2 - w3r**2*w3i*rhogeq*k*Kdrag*vdsol*w2r**2*w1i**2 -&
        w3r*rhogeq*rhogsol*w2i**4*w1i**2*w3i**2 - 4*w3r**2*rhogeq**2*k*vgsol*w2r*w2i**2*w1r*w3i*w1i -&
        4*w3r**2*w2r*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w1r - w2i**2*k*Kdrag**2*vdsol*w1r**2*w3r**2 +&
        w2i**2*k*Kdrag**2*vgsol*w1r**2*w3i**2 + w2i**2*k*Kdrag**2*vgsol*w1r**2*w3r**2 -&
        4*vgsol*k*rhogeq**2*w2i**3*w1i*w3i**2*w3r*w1r - 4*vgsol*k*rhogeq**2*w2i**3*w1i*w3r**3*w1r -&
        2*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w2i**2*w3r**2 + 2*w2i**2*w1i*Kdrag*rhogsol*k**2*cs**2*w1r*w3r**2 +&
        2*w2i**2*w1i*Kdrag*rhogsol*k**2*cs**2*w1r*w3i**2 + w2i**2*w1i**2*Kdrag**2*k*vdsol*w3r**2 -&
        3*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w2i**2*w3i**2 + 2*rhogeq**2*cs**2*k**3*w1r**2*vgsol*w2i**2*w3r**2 +&
        w3i**3*cs**2*k**3*rhogeq*Kdrag*vdsol*w2i**2 - w2i**2*w1i**2*Kdrag**2*k*vgsol*w3r**2 +&
        w2i**2*w1i**2*Kdrag**2*k*vdsol*w3i**2 - w2i**2*w1i**2*Kdrag**2*k*vgsol*w3i**2 -&
        w3i**3*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i**2 + w3i**4*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i +&
        w3i**3*cs**2*k**3*rhogeq*Kdrag*vgsol*w2i*w1i - w3r**3*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w1r +&
        w3r**3*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w1r - w2i**2*k*Kdrag**2*vdsol*w1r**2*w3i**2 +&
        2*Kdrag*w2i**2*k*rhogeq*vgsol*w3i*w1r**2*w3r**2 + 2*w1r**2*rhogeq*cs**2*k**3*w2i*Kdrag*vgsol*w3r**2 -&
        w1r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w3i**2 + w1r**2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w3r**2 +&
        2*Kdrag*w2i**2*k*rhogeq*vgsol*w3i**3*w1r**2 - 2*w1r**2*rhogeq**2*w1i**2*k*vgsol*w2i**2*w3i**2 -&
        2*w1r**2*rhogeq**2*w1i**2*k*vgsol*w2i**2*w3r**2 + Kdrag*w2i**2*k*rhogeq*vgsol*w3i**4*w1i -&
        w1i**2*vdsol*Kdrag*k*rhogeq*w2i**3*w3i**2 - w1i**2*vdsol*Kdrag*k*rhogeq*w2i**3*w3r**2 +&
        w1i**3*vdsol*Kdrag*k*rhogeq*w2i**2*w3r**2 + w1i**3*vdsol*Kdrag*k*rhogeq*w2i**2*w3i**2 -&
        w1i**2*w3i**3*rhogeq*rhogsol*w2i**3*w1r - w1i**2*w3i*rhogeq*rhogsol*w2i**3*w1r*w3r**2 -&
        Kdrag**2*k*vdsol*w2r**2*w1r**2*w3i**2 + 2*w1i**2*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w3i**2 +&
        2*w1i**2*rhogeq*cs**2*k**2*w1r*rhogsol*w2i**2*w3i**2 - 2*rhogeq**2*cs**2*k**3*vgsol*w2i*w1i*w3r**3*w1r -&
        2*rhogeq*cs**2*k**2*w1r*rhogsol*w2i**2*w3i**3*w1i + Kdrag**2*k*vgsol*w2r**2*w1r**2*w3i**2 -&
        2*rhogeq*cs**2*k**2*w1r*rhogsol*w2i**2*w3r**2*w3i*w1i + w1i**3*vgsol*k*rhogeq**2*w2i**3*w3r**2 +&
        w1i**3*vgsol*k*rhogeq**2*w2i**3*w3i**2 - 2*rhogeq**2*w1i**2*k*vgsol*w3i**2*w2r**2*w1r**2 +&
        2*Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2*w3i**2*w1r + 2*w3r**2*Kdrag*rhogsol*k**2*cs**2*w1i*w2r**2*w1r -&
        2*w3r**2*rhogeq*cs**2*k**2*w2r**2*w1r**3*rhogsol + w1i**3*w3r*rhogeq*rhogsol*w2i**3*w3i**2 +&
        w3r**2*w1r**3*w2r*rhogeq**2*cs**2*k**3*vgsol - w1r**4*rhogeq**2*k*vgsol*w2i**2*w3i**2 -&
        w1r**4*rhogeq**2*k*vgsol*w2i**2*w3r**2 - w1i**4*rhogeq**2*k*vgsol*w2i**2*w3r**2 -&
        w1i**4*rhogeq**2*k*vgsol*w2i**2*w3i**2 + w1r**2*vdsol*Kdrag*k*rhogeq*w2i**2*w1i*w3r**2 -&
        w1r**3*w3i*rhogeq*rhogsol*w2i**3*w3r**2 + w1r**2*vdsol*Kdrag*k*rhogeq*w2i**2*w1i*w3i**2 -&
        2*w1r**2*rhogeq*cs**2*k**3*w2i*Kdrag*vdsol*w3r**2 - w3r**2*w2i*rhogeq*k*Kdrag*vdsol*w2r**2*w1r**2 -&
        w3r**2*rhogeq**2*w1r**4*k*vgsol*w2r**2 + w3r**2*w1r**4*w2r*cs**2*k**2*rhogeq*rhogsol -&
        w1i**3*Kdrag*k*rhogeq*vgsol*w2i**2*w3r**2 - w1i**3*Kdrag*k*rhogeq*vgsol*w2i**2*w3i**2 +&
        rhogeq**2*w3i**3*w1i*k*vgsol*w2r**2*w1r**2 + w3r**2*rhogeq*w1i*k*Kdrag*vdsol*w2r**2*w1r**2 +&
        w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1r**2*w3i*w1i + w3r**2*w1i**2*rhogeq**2*k*vgsol*w2r*w2i**2*w1r -&
        4*w3r**2*rhogeq**2*w2r**3*k*w1r*vgsol*w3i*w1i - 2*w3r**2*w1r**2*w2i*cs**2*k**2*rhogeq*rhogsol*w2r*w1i +&
        w3r**2*rhogeq*w1i**3*k*Kdrag*vdsol*w2r**2 + w3r**2*rhogeq*rhogsol*w2r*w2i**2*w1i**3*w3i -&
        w3r**2*rhogeq**2*w1i**4*k*vgsol*w2r**2 - w3r**2*Kdrag**2*k*vgsol*w2r**2*w1i**2 +&
        w3r**2*Kdrag**2*k*vdsol*w2r**2*w1i**2 - 2*w3r**2*w1i**3*w2i*cs**2*k**2*rhogeq*rhogsol*w2r +&
        w3r**2*w1i**3*w2i*rhogeq**2*k*vgsol*w2r**2 + w3r**2*rhogeq*w2r**3*w1r**2*rhogsol*w3i*w1i +&
        2*w3r**2*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r*w3i*w1i - 2*w3r**2*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**2*w3i*w1i +&
        w3r**2*w1i**2*rhogeq**2*w2r**3*k*w1r*vgsol - 2*w3r**2*w2r*rhogeq*w1i**3*rhogsol*k**2*cs**2*w3i -&
        2*w3r**2*w2i*Kdrag*rhogsol*w2r**2*w1r*w3i*w1i - 2*w3r**2*w2r*Kdrag*rhogeq*k*vgsol*w2i**2*w1i*w1r -&
        2*w3r**2*Kdrag*k*rhogeq*vgsol*w2r**3*w1i*w1r - w3r**2*w3i*rhogeq*rhogsol*w2i*w1r**3*w2r**2 -&
        w3r**2*w1i**3*rhogeq*w2r**2*k*Kdrag*vgsol + 2*w3r**2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w3i*w1i -&
        2*w3r**2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vdsol*w1r + 2*w3r**2*w2r*rhogeq*cs**2*k**3*w1i*Kdrag*vgsol*w1r +&
        w3r**2*w1r**3*rhogeq**2*k*vgsol*w2r*w2i**2 - 2*w3r**2*w2r*rhogeq*cs**4*k**4*w1r**2*rhogsol +&
        w1i**3*rhogeq**2*cs**2*k**3*vgsol*w2i*w3r**2 - w1i**3*rhogeq**2*cs**2*k**3*vgsol*w2i*w3i**2 -&
        w3r**2*w1r**2*rhogeq*w2r**2*w1i*k*Kdrag*vgsol + rhogeq*w1i**3*w3i**2*k*Kdrag*vdsol*w2r**2 +&
        w3r**2*w1r**2*w2i*rhogeq**2*k*vgsol*w2r**2*w1i + w2i**2*w1r**3*w3r**3*rhogeq**2*k*vgsol +&
        w3r**2*Kdrag**2*k*vgsol*w2r**2*w1r**2 - w3r**2*Kdrag**2*k*vdsol*w2r**2*w1r**2 +&
        w3r**2*w1i**4*w2r*rhogeq*rhogsol*k**2*cs**2 - rhogeq*w3i**3*k*Kdrag*vdsol*w2r**2*w1r**2 -&
        w2i**2*rhogeq**2*cs**2*k**3*w3i*w1i**3*vgsol + w3r**2*rhogeq*w1i**3*w2r**3*rhogsol*w3i -&
        w2i**2*w3r*rhogeq**2*cs**2*k**3*w1i**2*vgsol*w1r + 2*w3r**2*w2i*rhogeq*cs**2*k**2*rhogsol*w2r**2*w1i*w1r +&
        w3r**2*w3i*rhogeq**2*k*vgsol*w1i*w2r**2*w1r**2 - w3r**2*w3i*rhogeq*k*Kdrag*vdsol*w2r**2*w1r**2 -&
        w2i**2*w3r*rhogeq**2*cs**2*k**3*w1r**3*vgsol - w3r**2*w2i*w1i**2*rhogeq*k*Kdrag*vdsol*w2r**2 -&
        w2i**2*rhogeq**2*cs**2*k**3*w3i*w1i*vgsol*w1r**2 - 2*w2i**2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w1i*w1r**2 -&
        2*w2i**2*Kdrag*k*rhogeq*vgsol*w1i*w3r**3*w1r - 2*w2i**2*w3r*w3i*cs**2*k**2*rhogeq*rhogsol*w1i**3 -&
        w2i**2*w1r**2*w3i*vdsol*Kdrag*k*rhogeq*w3r**2 - 2*w3r**2*w1i**2*rhogeq*rhogsol*k**2*cs**2*w2r**2*w1r +&
        w3r**2*w3i*rhogeq**2*k*vgsol*w1i**3*w2r**2 - 2*w3r**2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol*w2i*w3i +&
        2*w3r**2*w1i**2*w2r*cs**2*k**2*rhogeq*rhogsol*w1r**2 + w3r**2*w1i**2*w2r*rhogeq**2*cs**2*k**3*w1r*vgsol +&
        w2i**2*w1i**3*rhogeq**2*w3i**3*k*vgsol + w2i**2*w1i**2*w3r*rhogeq**2*k*w1r*vgsol*w3i**2 +&
        w2i**2*w1i**3*rhogeq**2*w3i*k*vgsol*w3r**2 + w2i**2*w1i**2*w3r**3*rhogeq**2*k*w1r*vgsol -&
        w2i**2*w1r**2*w3i**3*vdsol*Kdrag*k*rhogeq - 2*w2i**2*Kdrag*k*rhogeq*vgsol*w1i*w3i**2*w3r*w1r -&
        w2i**2*w1i**2*w3i**3*vdsol*Kdrag*k*rhogeq - w2i**2*w1i**2*w3i*vdsol*Kdrag*k*rhogeq*w3r**2 +&
        w2i**2*w1r**3*w3r*rhogeq**2*k*vgsol*w3i**2 + w2i**2*w1r**2*rhogeq**2*w3i**3*w1i*k*vgsol +&
        w2i**2*w1r**2*rhogeq**2*w3i*w1i*k*vgsol*w3r**2 - 4*w3r*w2i*cs**2*k**3*rhogeq*Kdrag*vgsol*w2r*w3i*w1i +&
        w3r*w1r**4*rhogeq*cs**2*k**2*w2r**2*rhogsol + rhogeq*w1i**3*w2r**3*rhogsol*w3i**3)*rhodeq/(w1i**2 - 2*w3i*w1i +&
        w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r)/(w3r**2 + w3i**2)/Kdrag/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i - 2*w2r*w1r&
        + w1i**2)/rhogeq/(w2i**2 + w2r**2) 

  rhod1i = - ( - 2*rhogsol*Kdrag*w1i**3*rhodeq*w3r**2*w2i**3 - 2*rhodsol*rhogeq*Kdrag*w3i**4*w2i**2*w2r**2 -&
        rhodsol*rhogeq*Kdrag*w2r**4*w3i**4 - rhodsol*rhogeq*Kdrag*w3i**4*w2i**4 -&
        2*rhogsol*Kdrag*w1i**3*rhodeq*w3r**2*w2i*w2r**2 - 2*rhodsol*rhogeq*Kdrag*w2r**4*w3i**2*w3r**2 -&
        2*rhogsol*Kdrag*w1i**3*rhodeq*w3r**2*w2r**2*w3i - 2*rhogsol*Kdrag*w1i**3*rhodeq*w3r**2*w2i**2*w3i -&
        2*rhogsol*Kdrag*w1i**3*rhodeq*w2r**2*w3i**3 - 2*rhogsol*Kdrag*w1i**3*rhodeq*w2i**2*w3i**3 -&
        2*rhogsol*Kdrag*w1i**3*rhodeq*w2i**3*w3i**2 - rhodsol*rhogeq*Kdrag*w3r**4*w2i**4 -&
        rhodsol*rhogeq*Kdrag*w3r**4*w2r**4 - 2*rhodsol*rhogeq*Kdrag*w3r**4*w2i**2*w2r**2 -&
        4*rhodsol*rhogeq*Kdrag*w3r**2*w2i**2*w2r**2*w3i**2 - 2*rhodsol*rhogeq*Kdrag*w3i**2*w2i**4*w3r**2 -&
        2*rhogsol*Kdrag*w1i**3*rhodeq*w2i*w2r**2*w3i**2 + rhogsol*rhogeq*k**4*cs**4*w1i**3*rhodeq*w3r*w2r -&
        rhogsol*rhogeq*k**4*cs**4*w1i**3*rhodeq*w2i*w3i + w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r**2*w2i**2 -&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w3r*w3i**2 -&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r*w2r*w2i**2 - w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r*w2r**3 -&
        w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**2*w2i**4 - w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**4*w2i**2 +&
        w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**4*w2r**2 - vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w3r*w2i**3 +&
        w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2i**4 - w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w2r**4*w3i**2 -&
        2*w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**2*w2i**2*w2r**2 -&
        vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w3r**3*w2i - w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**4*w2i**2 +&
        w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2r**4 - 2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w2r**2*w3i**3 +&
        cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3i**4*w2i +&
        2*w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2i**2*w2r**2 -&
        2*w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2i**2*w3i**2 +&
        w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**4*w2r**2 + rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w3r*w2i**2*w3i**2 +&
        rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w3r*w2r**2*w3i**2 + rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w2r*w2i**2*w3i**2 +&
        rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w2r**3*w3r**2 + rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w2r*w2i**2*w3r**2 +&
        rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w2r**3*w3i**2 + rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w3r**3*w2i**2 +&
        rhogeq*k*Kdrag*vdsol*w1i**2*rhodeq*w3r**3*w2r**2 + 2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w2i**2*w3i**3 +&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w2i*w2r**2*w3i**2 +&
        cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3i*w2i**4 + 2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w2i**3*w3i**2 +&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3i*w2r**2*w2i**2 +&
        cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3i*w2r**4 +&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3i**2*w2i*w3r**2 +&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3r**2*w2i**2*w3i -&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3r**2*w2r**2*w3i -&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3r**2*w2i*w2r**2 -&
        2*cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3r**2*w2i**3 -&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w2i**3*w3i -&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**2*w2i**2 -&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w2i*w3r**2 -&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w2i*w3i*w2r**2 +&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2r**2 -&
        2*w1i*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**3*w2i +&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r**2*w3i**2 + cs**2*k**2*rhogsol*w1i**2*rhogeq*rhodeq*w3r**4*w2i +&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i**3*w3i + w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3i**2*w2i**2 +&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3i**3*w2i + w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3i*w2r**2 -&
        3*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r**2*w2r**2 +&
        4*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r*w2r*w2i*w3i -&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w3r**3 + w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3i*w2i*w3r**2 +&
        2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3r*w2r**2*w2i*w3i**2 + w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w3r**2*w2r**2*w3i +&
        w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w3r**2*w2i**2*w3i + w1r**2*rhogsol*rhogeq*rhodeq*w2r**4*w3i**3 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w2r*w3i**4*w2i + 2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3r**3*w2i*w2r**2 +&
        2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3i*w2i**2*w3r**2*w2r + 2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3i*w2r**3*w3r**2 +&
        2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3r*w2i**3*w3i**2 - 4*vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w2r*w2i*w3i**2 -&
        vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w2r*w3i**3 - 2*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w2r*w2i*w3r**4 -&
        4*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w2r*w2i*w3i**2*w3r**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w3i*w3r*w2i**4 - 2*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w2r**4*w3i*w3r -&
        4*rhogsol*rhogeq*k**2*cs**2*w1r*rhodeq*w3r*w3i*w2r**2*w2i**2 + 2*w1r*w1i*rhogsol*Kdrag*rhodeq*w2i**3*w3r**3 -&
        vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w2r*w3i*w3r**2 -&
        vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w3r*w2i*w3i**2 -&
        vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w3r*w2i*w2r**2 -&
        4*vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w3i*w3r*w2i**2 - vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w2r**3*w3i&
        - vgsol*Kdrag*w1i*k**3*cs**2*rhogeq*rhodeq*w2r*w3i*w2i**2 +&
        w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w2i*w2r**2*w3i**2 + 4*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w2i*w3r**2 +&
        w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w3i*w3r**2 + w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w3r*w2i*w3i**2 +&
        w1r**2*rhogsol*rhogeq*rhodeq*w2r**2*w2i*w3r**4 + w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w2r**2*w3i**3 +&
        w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w2i**2*w3i**3 + w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w3r**2*w2i*w2r**2 +&
        w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w3r**2*w2i**3 + 2*w1r*w1i*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3i**3 +&
        2*w1r*w1i*rhogsol*Kdrag*rhodeq*w3i**3*w2r**3 - 2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r**3*w3r**2 -&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r*w2i**2*w3r**2 + w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r**3*w3i&
        + w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w3i*w2i**2 + w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w3i**3 +&
        vgsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3r**2*w2i**2 + w1r*vgsol*k*w1i**2*rhogeq**2*rhodeq*w2i**3*w3i**2 +&
        w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w3r**3*w2i + w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w3r*w2i**3 +&
        w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w3r*w2i*w2r**2 + vgsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3r**2*w2r**2 +&
        vgsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3i**2*w2i**2 + vgsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w2r**2*w3i**2 +&
        2*w1i*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**2*w2r**2*w3i**2 -&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w3r**3*w2r**2 +&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w3r**3*w2i**2 +&
        4*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w3i*w3r*w2r**2 -&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w3r*w2r**2*w3i**2 +&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w3r*w2i**2*w3i**2 +&
        4*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r*w2i*w3r**2*w3i +&
        4*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2i*w3i*w3r*w2r**2 +&
        4*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2i**3*w3i*w3r - 2*w1r*vdsol*Kdrag**2*k*w1i*rhodeq*w3r**2*w2r**2 -&
        2*w1r*vdsol*Kdrag**2*k*w1i*rhodeq*w3i**2*w2i**2 - 2*w1r*vdsol*Kdrag**2*k*w1i*rhodeq*w2r**2*w3i**2 -&
        w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r**4*w2i + 4*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r*w2i*w3i**3 +&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r*w2i**2*w3i**2 - 2*w1r*vdsol*Kdrag**2*k*w1i*rhodeq*w3r**2*w2i**2&
        - 2*w1r**3*rhogsol*Kdrag*rhodeq*w3r**3*w2r**2 - 2*w1r**3*rhogsol*Kdrag*rhodeq*w2r**3*w3i**2 +&
        w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**3*w2i**2 - w1i**4*Kdrag*rhogeq*rhodsol*w2r**2*w3i**2 -&
        2*w1r**3*rhogsol*Kdrag*rhodeq*w3r**3*w2i**2 - 2*w1r**3*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3r**2 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**3 + w1r**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i**3 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w3i**4*w2r**2 - w1i**4*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2 -&
        w1i**4*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2 - w1i**4*Kdrag*rhogeq*rhodsol*w3i**2*w2i**2 +&
        2*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w3i**2 + 2*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**2*w3i**2 +&
        3*w1r**2*rhogsol*Kdrag*rhodeq*w3r*w2r**3*w3i**2 + w1r**2*rhogsol*Kdrag*rhodeq*w2r**4*w3i**2 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**4 + w1r**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i*w3r**2 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**4 + w1r**2*rhogsol*Kdrag*rhodeq*w2i*w3i*w2r**2*w3r**2 +&
        3*w1r**2*rhogsol*Kdrag*rhodeq*w2r*w3r**3*w2i**2 + 2*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w2r**2 +&
        3*w1r**2*rhogsol*Kdrag*rhodeq*w2r*w3r*w2i**2*w3i**2 + 2*w1r**2*rhogsol*Kdrag*rhodeq*w3i**2*w2i**2*w2r**2 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w3i**2*w2i**4 + w1r**2*rhogsol*Kdrag*rhodeq*w3i**4*w2i**2 +&
        w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w3r*w2i**2*w3i**2 + w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w3r*w2r**2*w3i**2 +&
        w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w2r**3*w3i**2 + w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w2r*w2i**2*w3r**2 +&
        w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w2r*w2i**2*w3i**2 + w1r**2*rhogsol*Kdrag*rhodeq*w3r**4*w2i**2 +&
        w1r**2*rhogsol*Kdrag*rhodeq*w3r**4*w2r**2 + 3*w1r**2*rhogsol*Kdrag*rhodeq*w3r**3*w2r**3 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w3i*w2i*w3r**2 - 2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w3i**3*w2i&
        - 2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w2i*w3i*w2r**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w2i**3*w3i + 2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w3r**2*w2r**2&
        - 2*rhogsol*rhogeq*k**2*cs**2*w1i**3*rhodeq*w3i**2*w2i**2 + w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w3r**3*w2i**2 +&
        w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w3r**3*w2r**2 + w1r**2*rhogeq*k*Kdrag*vdsol*rhodeq*w2r**3*w3r**2 +&
        rhogsol*rhogeq*w1i**3*rhodeq*w2r*w3r*w2i**2*w3i**2 - rhogsol*rhogeq*w1i**3*rhodeq*w2i*w2r**2*w3i**3 -&
        rhogsol*rhogeq*w1i**3*rhodeq*w2i**3*w3i**3 + w1i**4*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2 +&
        rhogsol*rhogeq*w1i**3*rhodeq*w2r*w3r**3*w2i**2 - rhogsol*rhogeq*w1i**3*rhodeq*w2i**3*w3i*w3r**2 -&
        rhogsol*rhogeq*w1i**3*rhodeq*w2i*w3i*w2r**2*w3r**2 + rhogsol*rhogeq*w1i**3*rhodeq*w3r**3*w2r**3 +&
        rhogsol*rhogeq*w1i**3*rhodeq*w3r*w2r**3*w3i**2 + w1i**4*rhogsol*Kdrag*rhodeq*w3r**2*w2r**2 +&
        w1i**4*rhogsol*Kdrag*rhodeq*w3i**2*w2i**2 + w1i**4*rhogsol*Kdrag*rhodeq*w2r**2*w3i**2 +&
        w1r*Kdrag*rhogeq*k*vgsol*w1i**2*rhodeq*w3r**2*w2i**2 + w1r*Kdrag*rhogeq*k*vgsol*w1i**2*rhodeq*w3r**2*w2r**2 +&
        w1r*Kdrag*rhogeq*k*vgsol*w1i**2*rhodeq*w3i**2*w2i**2 + w1r*Kdrag*rhogeq*k*vgsol*w1i**2*rhodeq*w2r**2*w3i**2 +&
        w1i*vdsol*k*Kdrag**2*rhodeq*w3r**3*w2r**2 + w1i*vdsol*k*Kdrag**2*rhodeq*w2r**3*w3r**2 +&
        w1i*vdsol*k*Kdrag**2*rhodeq*w2r*w2i**2*w3r**2 + w1i*vdsol*k*Kdrag**2*rhodeq*w3r*w2i**2*w3i**2 +&
        w1i*vdsol*k*Kdrag**2*rhodeq*w3r*w2r**2*w3i**2 + w1i*vdsol*k*Kdrag**2*rhodeq*w2r**3*w3i**2 +&
        w1i*vdsol*k*Kdrag**2*rhodeq*w2r*w2i**2*w3i**2 + Kdrag*cs**2*k**2*rhogsol*w1i**2*rhodeq*w2r**2*w3i**2 -&
        rhogsol*w1r**3*rhogeq*rhodeq*w2r*w2i**2*w3i**3 - rhogsol*w1r**3*rhogeq*rhodeq*w3i**3*w2r**3 +&
        w1i*vdsol*k*Kdrag**2*rhodeq*w3r**3*w2i**2 - rhogsol*w1r**3*rhogeq*rhodeq*w3r*w2r**2*w2i*w3i**2 +&
        Kdrag*cs**2*k**2*rhogsol*w1i**2*rhodeq*w3r**2*w2i**2 + Kdrag*cs**2*k**2*rhogsol*w1i**2*rhodeq*w3r**2*w2r**2 +&
        Kdrag*cs**2*k**2*rhogsol*w1i**2*rhodeq*w3i**2*w2i**2 - w1i**2*Kdrag*rhogeq*rhodsol*w3i**4*w2i**2 -&
        w1i**2*Kdrag*rhogeq*rhodsol*w3i**4*w2r**2 - 4*w1i**2*Kdrag*rhogeq*rhodsol*w2i**3*w3i**3 -&
        rhogsol*w1r**3*rhogeq*rhodeq*w3r**3*w2i*w2r**2 - 2*w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2*w3i**2 -&
        w1i**2*Kdrag*rhogeq*rhodsol*w2r**4*w3i**2 - 2*w1i**2*Kdrag*rhogeq*rhodsol*w3i**2*w2i**2*w2r**2 -&
        4*w1i**2*Kdrag*rhogeq*rhodsol*w2i*w2r**2*w3i**3 - 4*w1i**2*Kdrag*rhogeq*rhodsol*w2i*w3i*w2r**2*w3r**2 -&
        w1i**2*Kdrag*rhogeq*rhodsol*w3i**2*w2i**4 - rhogsol*w1r**3*rhogeq*rhodeq*w2i**3*w3r**3 -&
        rhogsol*w1r**3*rhogeq*rhodeq*w3i*w2i**2*w3r**2*w2r - rhogsol*w1r**3*rhogeq*rhodeq*w3i*w2r**3*w3r**2 -&
        rhogsol*w1r**3*rhogeq*rhodeq*w3r*w2i**3*w3i**2 - 2*w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w2r**2 -&
        4*w1i**2*Kdrag*rhogeq*rhodsol*w2i**3*w3i*w3r**2 - w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**4 -&
        2*w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w3i**2 - w1i**2*Kdrag*rhogeq*rhodsol*w3r**4*w2r**2 -&
        w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**4 + 2*w1i*Kdrag*rhogeq*rhodsol*w2r**4*w3r**2*w3i +&
        4*w1i*Kdrag*rhogeq*rhodsol*w2r**2*w3i*w3r**2*w2i**2 + 2*w1i*Kdrag*rhogeq*rhodsol*w2r**4*w3i**3 +&
        2*w1i*Kdrag*rhogeq*rhodsol*w2i**4*w3i**3 + 2*w1i*Kdrag*rhogeq*rhodsol*w2r**2*w2i*w3r**4 +&
        4*w1i*Kdrag*rhogeq*rhodsol*w3i**2*w2r**2*w2i*w3r**2 + 4*w1i*Kdrag*rhogeq*rhodsol*w2i**3*w3i**2*w3r**2 -&
        2*w1i*rhogsol*rhogeq*rhodeq*w3i**4*w2i**2*w2r**2 - w1i*rhogsol*rhogeq*rhodeq*w2r**4*w3i**4 -&
        w1i*rhogsol*rhogeq*rhodeq*w3i**4*w2i**4 + 2*w1i*Kdrag*rhogeq*rhodsol*w2i**3*w3r**4 -&
        2*w1i*rhogsol*rhogeq*rhodeq*w2r**4*w3i**2*w3r**2 + 2*w1i*Kdrag*rhogeq*rhodsol*w2i**4*w3r**2*w3i +&
        2*w1i*Kdrag*rhogeq*rhodsol*w2i*w2r**2*w3i**4 + 2*w1i*Kdrag*rhogeq*rhodsol*w3i**4*w2i**3 +&
        4*w1i*Kdrag*rhogeq*rhodsol*w2r**2*w2i**2*w3i**3 - w1i**2*Kdrag*rhogeq*rhodsol*w3r**4*w2i**2 +&
        2*w1r**2*rhogsol*rhogeq*rhodeq*w2r**2*w2i**2*w3i**3 - w1i*rhogsol*rhogeq*rhodeq*w3r**4*w2i**4 +&
        w1r**2*rhogsol*rhogeq*rhodeq*w2i**4*w3r**2*w3i + w1r**2*rhogsol*rhogeq*rhodeq*w2r**4*w3r**2*w3i +&
        w1r**2*rhogsol*rhogeq*rhodeq*w2i*w2r**2*w3i**4 + w1r**2*rhogsol*rhogeq*rhodeq*w2i**4*w3i**3 +&
        2*w1r**2*rhogsol*rhogeq*rhodeq*w3i**2*w2r**2*w2i*w3r**2 +&
        2*w1r**2*rhogsol*rhogeq*rhodeq*w2r**2*w3i*w3r**2*w2i**2 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2r**2*w2i**2 + 2*w1r**2*rhogsol*rhogeq*rhodeq*w2i**3*w3i**2*w3r**2&
        + w1r**2*rhogsol*rhogeq*rhodeq*w3i**4*w2i**3 - w1i*rhogsol*rhogeq*rhodeq*w3r**4*w2r**4 -&
        2*w1i*rhogsol*rhogeq*rhodeq*w3r**4*w2i**2*w2r**2 - 4*w1i*rhogsol*rhogeq*rhodeq*w3r**2*w2i**2*w2r**2*w3i**2 -&
        2*w1i*rhogsol*rhogeq*rhodeq*w3i**2*w2i**4*w3r**2 - w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2i**4 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i**3*w3i**2 - 2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i**2*w3i**3 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r*w2i*w3i**2 - w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i**4*w2i -&
        w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2r**4 - 2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w3r*w2i**2*w2r -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w3r*w2r**3 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i*w2r**2*w3i**2 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i**2*w2i*w3r**2 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r**2*w2i**2*w3i + w1r**2*rhogsol*rhogeq*rhodeq*w2i**3*w3r**4 -&
        2*w1r*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r**3*w2i - vgsol*Kdrag*rhogeq*k**3*cs**2*w1i**3*rhodeq*w2r*w3i -&
        w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3i**3*w2r**3 + rhogsol*w1r*k**4*cs**4*rhogeq*w1i**2*rhodeq*w2i*w3r -&
        w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3i*w2r**3*w3r**2 - w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3r*w2i**3*w3i**2 -&
        w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3r*w2r**2*w2i*w3i**2 - w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3r**3*w2i*w2r**2 -&
        w1r*rhogsol*rhogeq*w1i**2*rhodeq*w2i**3*w3r**3 + rhogsol*rhogeq*k**2*cs**2*w1i**4*rhodeq*w2r**2*w3i -&
        w1r*rhogsol*rhogeq*w1i**2*rhodeq*w3i*w2i**2*w3r**2*w2r - w1r*rhogsol*rhogeq*w1i**2*rhodeq*w2r*w2i**2*w3i**3 +&
        rhogsol*w1r*k**4*cs**4*rhogeq*w1i**2*rhodeq*w2r*w3i - vgsol*Kdrag*rhogeq*k**3*cs**2*w1i**3*rhodeq*w2i*w3r -&
        w1i*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**4 - w1i*rhogsol*Kdrag*rhodeq*w2i**4*w3i**3 -&
        w1i*rhogsol*Kdrag*rhodeq*w3i**4*w2i**3 + rhogsol*rhogeq*k**2*cs**2*w1i**4*rhodeq*w2i*w3r**2 -&
        2*w1i*rhogsol*Kdrag*rhodeq*w2i**3*w3i**2*w3r**2 - w1i*rhogsol*Kdrag*rhodeq*w2i**4*w3r**2*w3i -&
        w1i*rhogsol*Kdrag*rhodeq*w2r**4*w3r**2*w3i - w1i*rhogsol*Kdrag*rhodeq*w2r**4*w3i**3 -&
        2*w1i*rhogsol*Kdrag*rhodeq*w3i**2*w2r**2*w2i*w3r**2 - 2*w1i*rhogsol*Kdrag*rhodeq*w2r**2*w3i*w3r**2*w2i**2 -&
        2*w1i*rhogsol*Kdrag*rhodeq*w2r**2*w2i**2*w3i**3 + rhogsol*rhogeq*k**2*cs**2*w1i**4*rhodeq*w2i**2*w3i +&
        rhogsol*rhogeq*k**2*cs**2*w1i**4*rhodeq*w2i*w3i**2 + rhogsol*rhogeq*k**4*cs**4*w1r**3*rhodeq*w2i*w3r +&
        rhogsol*rhogeq*k**4*cs**4*w1r**3*rhodeq*w2r*w3i + rhogsol*Kdrag*w1r**4*rhodeq*w3r**2*w2i**2 +&
        rhogsol*Kdrag*w1r**4*rhodeq*w3r**2*w2r**2 + rhogsol*Kdrag*w1r**4*rhodeq*w3i**2*w2i**2 +&
        rhogsol*Kdrag*w1r**4*rhodeq*w2r**2*w3i**2 - w1i*rhogsol*Kdrag*rhodeq*w2i**3*w3r**4 -&
        w1i*rhogsol*Kdrag*rhodeq*w2r**2*w2i*w3r**4 - vgsol*k**3*cs**2*rhogeq**2*w1r**4*rhodeq*w2i*w3r -&
        vgsol*k**3*cs**2*rhogeq**2*w1r**4*rhodeq*w2r*w3i + 2*w1r**3*Kdrag*rhogeq*rhodsol*w3r*w2i**2*w3i**2 +&
        2*w1r**3*Kdrag*rhogeq*rhodsol*w3r*w2r**2*w3i**2 + 2*w1r**3*Kdrag*rhogeq*rhodsol*w2r**3*w3i**2 +&
        2*w1r**3*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3i**2 + 2*w1r**3*Kdrag*rhogeq*rhodsol*w3r**3*w2i**2 +&
        2*w1r**3*Kdrag*rhogeq*rhodsol*w3r**3*w2r**2 + 2*w1r**3*Kdrag*rhogeq*rhodsol*w2r**3*w3r**2 +&
        2*w1r**3*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3r**2 + 2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w3r**3*w2r**2 +&
        2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w2r**3*w3r**2 + 2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3r**2 +&
        2*w1i**3*Kdrag*rhogeq*rhodsol*w2i**2*w3i**3 + 2*w1i**3*Kdrag*rhogeq*rhodsol*w2i**3*w3i**2 +&
        2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w3r**3*w2i**2 + 2*w1i**3*Kdrag*rhogeq*rhodsol*w3r**2*w2i**3 +&
        2*w1i**3*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2*w3i + 2*w1i**3*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w3i +&
        2*w1i**3*Kdrag*rhogeq*rhodsol*w2i*w2r**2*w3i**2 + 2*w1i**3*Kdrag*rhogeq*rhodsol*w3r**2*w2i*w2r**2 +&
        2*w1i**3*Kdrag*rhogeq*rhodsol*w2r**2*w3i**3 + 2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w3r*w2i**2*w3i**2 +&
        2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w3r*w2r**2*w3i**2 + 2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w2r**3*w3i**2 +&
        2*w1r*w1i**2*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3i**2 + 2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w2i**2*w3i**3 +&
        2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w2i*w2r**2*w3i**2 + 2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w2i**3*w3i**2 +&
        2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w2r**2*w3i**3 - 2*w1r**2*w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2 -&
        2*w1r**2*w1i**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2 - 2*w1r**2*w1i**2*Kdrag*rhogeq*rhodsol*w3i**2*w2i**2 -&
        2*w1r**2*w1i**2*Kdrag*rhogeq*rhodsol*w2r**2*w3i**2 + 2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i*w2r**2 +&
        2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**3 + 2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2*w3i +&
        2*w1i*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w3i - 2*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w3i**2 -&
        2*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2*w3i**2 - 4*w1r**2*Kdrag*rhogeq*rhodsol*w3r*w2r**3*w3i**2 -&
        w1r**2*Kdrag*rhogeq*rhodsol*w2r**4*w3i**2 - 2*w1r**2*Kdrag*rhogeq*rhodsol*w3i**2*w2i**2*w2r**2 -&
        w1r**2*Kdrag*rhogeq*rhodsol*w3i**2*w2i**4 - w1r**2*Kdrag*rhogeq*rhodsol*w3i**4*w2i**2 -&
        w1r**2*Kdrag*rhogeq*rhodsol*w3i**4*w2r**2 - w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2r**4 -&
        2*w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2*w2r**2 - w1r**2*Kdrag*rhogeq*rhodsol*w3r**2*w2i**4 -&
        4*w1r**2*Kdrag*rhogeq*rhodsol*w2r*w3r*w2i**2*w3i**2 - w1r**2*Kdrag*rhogeq*rhodsol*w3r**4*w2i**2 -&
        w1r**2*Kdrag*rhogeq*rhodsol*w3r**4*w2r**2 - 4*w1r**2*Kdrag*rhogeq*rhodsol*w2r*w3r**3*w2i**2 -&
        4*w1r**2*Kdrag*rhogeq*rhodsol*w3r**3*w2r**3 + 2*w1r*Kdrag*rhogeq*rhodsol*w2r*w3i**4*w2i**2 +&
        4*w1r*Kdrag*rhogeq*rhodsol*w3r**3*w2r**2*w2i**2 + 4*w1r*Kdrag*rhogeq*rhodsol*w2r**3*w3i**2*w3r**2 +&
        4*w1r*Kdrag*rhogeq*rhodsol*w2r*w3i**2*w2i**2*w3r**2 + 2*w1r*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3r**4 +&
        2*w1r*Kdrag*rhogeq*rhodsol*w3r**3*w2i**4 - 4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3r*w2r**2*w2i*w3i**2 -&
        4*w1i*w1r*Kdrag*rhogeq*rhodsol*w2r*w2i**2*w3i**3 - 4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3i**3*w2r**3 -&
        4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3r*w2i**3*w3i**2 + 2*w1r*Kdrag*rhogeq*rhodsol*w2r**3*w3r**4 +&
        2*w1r*Kdrag*rhogeq*rhodsol*w3r**3*w2r**4 + 2*w1r*Kdrag*rhogeq*rhodsol*w3r*w2r**4*w3i**2 +&
        2*w1r*Kdrag*rhogeq*rhodsol*w3r*w2i**4*w3i**2 + 4*w1r*Kdrag*rhogeq*rhodsol*w3r*w2r**2*w3i**2*w2i**2 +&
        2*w1r*Kdrag*rhogeq*rhodsol*w2r**3*w3i**4 - 4*w1i*w1r*Kdrag*rhogeq*rhodsol*w2i**3*w3r**3 -&
        4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3i*w2i**2*w3r**2*w2r - 4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3i*w2r**3*w3r**2 -&
        4*w1i*w1r*Kdrag*rhogeq*rhodsol*w3r**3*w2i*w2r**2 - vdsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3i**2*w2i**2 -&
        vdsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w2r**2*w3i**2 + vdsol*Kdrag*k**3*cs**2*rhogeq*w1r**3*rhodeq*w2i*w3i -&
        vdsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3r**2*w2i**2 - vdsol*Kdrag*k**3*cs**2*rhogeq*w1r**3*rhodeq*w3r*w2r -&
        vdsol*Kdrag*k*rhogeq*w1r**3*rhodeq*w3r**2*w2r**2 - cs**2*k**2*rhogsol*Kdrag*w1r**2*rhodeq*w3r**2*w2i**2 -&
        cs**2*k**2*rhogsol*Kdrag*w1r**2*rhodeq*w3r**2*w2r**2 - cs**2*k**2*rhogsol*Kdrag*w1r**2*rhodeq*w3i**2*w2i**2 -&
        cs**2*k**2*rhogsol*Kdrag*w1r**2*rhodeq*w2r**2*w3i**2 - 2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w3r*w2i*w3i**2&
        - 2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w3i*w3r*w2i**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w2r**3*w3i - 2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w3r**3*w2i +&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w2i*w3i -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w2r*w2i*w3r**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w3i*w3r*w2r**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w2r*w3i*w2i**2 -&
        2*rhogsol*rhogeq*k**2*cs**2*w1r**3*rhodeq*w2r*w2i*w3i**2 -&
        2*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w3r*w2i*w3i -&
        2*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w2i*w3i -&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w3r**2 -&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r**2*w3r +&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w3r*w2i*w3i +&
        2*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w3r**2 +&
        2*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r**2*w3r -&
        2*rhogsol*k**4*cs**4*rhogeq*w1r**2*rhodeq*w3r*w2r*w2i - 2*rhogsol*k**4*cs**4*rhogeq*w1r**2*rhodeq*w3r*w2r*w3i -&
        2*rhogsol*k**4*cs**4*rhogeq*w1r**2*rhodeq*w2r**2*w3i - vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w2i*w3i**2 -&
        2*rhogsol*k**4*cs**4*rhogeq*w1r**2*rhodeq*w2i*w3r**2 + 2*vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w3r*w2r*w3i +&
        2*vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w3r*w2r*w2i + vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w2r**2*w3i +&
        w1i*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w3i +&
        w1i*vdsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2i*w3r + vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w2i*w3r**2 -&
        vgsol*k**3*cs**2*rhogeq**2*w1r**3*rhodeq*w2i**2*w3i - w1i*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2i*w3r -&
        w1i*vgsol*Kdrag*rhogeq*k**3*cs**2*w1r**2*rhodeq*w2r*w3i - w1r*rhogsol*Kdrag*rhodeq*w2r**3*w3i**4 -&
        w1r*rhogsol*Kdrag*rhodeq*w2r*w3i**4*w2i**2 - w1r*rhogsol*Kdrag*rhodeq*w3r*w2r**4*w3i**2 -&
        w1r*rhogsol*Kdrag*rhodeq*w3r*w2i**4*w3i**2 - 2*w1r*rhogsol*Kdrag*rhodeq*w3r*w2r**2*w3i**2*w2i**2 -&
        2*w1r*rhogsol*Kdrag*rhodeq*w3r**3*w2r**2*w2i**2 - 2*w1r*rhogsol*Kdrag*rhodeq*w2r**3*w3i**2*w3r**2 -&
        2*w1r*rhogsol*Kdrag*rhodeq*w2r*w3i**2*w2i**2*w3r**2 - w1r*rhogsol*Kdrag*rhodeq*w2r**3*w3r**4 -&
        w1r*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3r**4 - w1r*rhogsol*Kdrag*rhodeq*w3r**3*w2i**4 -&
        w1r*rhogsol*Kdrag*rhodeq*w3r**3*w2r**4 - 2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3r**2 -&
        2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w3r*w2i**2*w3i**2 - 2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w2r**3*w3i**2 -&
        2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w3r**3*w2i**2 - 2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w3r**3*w2r**2 +&
        w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r*w2r**2*w3i**2 + w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r**3*w3i**2 +&
        w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3i**2 + w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r*w2i**2*w3i**2 -&
        2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w2r**3*w3r**2 - 2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w3r*w2r**2*w3i**2 -&
        2*w1r*w1i**2*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3i**2 + w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**3*w2r**2 +&
        w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r**3*w3r**2 + w1r*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3r**2 -&
        2*w1r**3*rhogsol*Kdrag*rhodeq*w2r**3*w3r**2 - 2*w1r**3*rhogsol*Kdrag*rhodeq*w3r*w2i**2*w3i**2 -&
        2*w1r**3*rhogsol*Kdrag*rhodeq*w3r*w2r**2*w3i**2 - 2*w1r**3*rhogsol*Kdrag*rhodeq*w2r*w2i**2*w3i**2 -&
        2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w3r**3*w2i**2 - 2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w3r**3*w2r**2 -&
        2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w2r**3*w3r**2 - 2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w2r*w2i**2*w3r**2 -&
        2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w3r*w2i**2*w3i**2 - 2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w3r*w2r**2*w3i**2&
        - 2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w2r**3*w3i**2 - 2*w1i**2*vgsol*rhogeq*k*Kdrag*rhodeq*w2r*w2i**2*w3i**2 +&
        w1i*k*vgsol*rhogeq**2*rhodeq*w2r*w3i**4*w2i**2 + w1i*k*vgsol*rhogeq**2*rhodeq*w2r**3*w3i**4 +&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*w1i**2*rhodeq*w3r*w2r -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*w1i**2*rhodeq*w2i*w3i - vgsol*k**3*cs**2*rhogeq**2*w1i**4*rhodeq*w2i*w3r -&
        vgsol*k**3*cs**2*rhogeq**2*w1i**4*rhodeq*w2r*w3i + w1i*k*vgsol*rhogeq**2*rhodeq*w3r*w2r**4*w3i**2 +&
        w1i*k*vgsol*rhogeq**2*rhodeq*w3r*w2i**4*w3i**2 + 2*w1i*k*vgsol*rhogeq**2*rhodeq*w3r*w2r**2*w3i**2*w2i**2 +&
        w1i*k*vgsol*rhogeq**2*rhodeq*w2r**3*w3r**4 + w1i*k*vgsol*rhogeq**2*rhodeq*w2r*w2i**2*w3r**4 +&
        w1i*k*vgsol*rhogeq**2*rhodeq*w3r**3*w2i**4 - vdsol*Kdrag*k*w1r*rhogeq*w1i**2*rhodeq*w3i**2*w2i**2 -&
        vdsol*Kdrag*k*w1r*rhogeq*w1i**2*rhodeq*w2r**2*w3i**2 - vdsol*Kdrag*k*w1r*rhogeq*w1i**2*rhodeq*w3r**2*w2r**2 +&
        w1i*k*vgsol*rhogeq**2*rhodeq*w3r**3*w2r**4 + 2*w1i*k*vgsol*rhogeq**2*rhodeq*w3r**3*w2r**2*w2i**2 +&
        2*w1i*k*vgsol*rhogeq**2*rhodeq*w2r**3*w3i**2*w3r**2 + 2*w1i*k*vgsol*rhogeq**2*rhodeq*w2r*w3i**2*w2i**2*w3r**2 -&
        2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w2i**2*w3i**3 - 2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**2 -&
        2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i**2 - 2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w2r**2*w3i**3 -&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2i*w3r -&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w3i -&
        vdsol*Kdrag*k*w1r*rhogeq*w1i**2*rhodeq*w3r**2*w2i**2 - 2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i*w2r**2 -&
        2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**3 - 2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**2*w3i -&
        2*w1i*w1r**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w3i - vgsol*k*w1r*rhogeq**2*rhodeq*w3i**4*w2i**3 -&
        2*vgsol*k*w1r*rhogeq**2*rhodeq*w2r**2*w2i**2*w3i**3 - 2*vgsol*k*w1r*rhogeq**2*rhodeq*w2r**2*w3i*w3r**2*w2i**2 -&
        vgsol*k*w1r*rhogeq**2*rhodeq*w2r**4*w3i**3 - vgsol*k*w1r*rhogeq**2*rhodeq*w2i**4*w3i**3 -&
        vgsol*k*w1r*rhogeq**2*rhodeq*w2i**4*w3r**2*w3i - vgsol*k*w1r*rhogeq**2*rhodeq*w2r**4*w3r**2*w3i -&
        vgsol*k*w1r*rhogeq**2*rhodeq*w2i*w2r**2*w3i**4 - vgsol*k*w1r*rhogeq**2*rhodeq*w2r**2*w2i*w3r**4 -&
        2*vgsol*k*w1r*rhogeq**2*rhodeq*w3i**2*w2r**2*w2i*w3r**2 - 2*vgsol*k*w1r*rhogeq**2*rhodeq*w2i**3*w3i**2*w3r**2 +&
        rhogsol*w1i*k**4*cs**4*rhogeq*w1r**2*rhodeq*w3r*w2r - rhogsol*w1i*k**4*cs**4*rhogeq*w1r**2*rhodeq*w2i*w3i +&
        2*w1i**2*rhogsol*Kdrag*rhodeq*w3i**2*w2i**2*w2r**2 - vgsol*k*w1r*rhogeq**2*rhodeq*w2i**3*w3r**4 +&
        2*w1i**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**2*w3i**2 + w1i**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**4 +&
        2*w1i**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w2r**2 + w1i**2*rhogsol*Kdrag*rhodeq*w3r*w2r**3*w3i**2 +&
        w1i**2*rhogsol*Kdrag*rhodeq*w2r*w3r*w2i**2*w3i**2 + w1i**2*rhogsol*Kdrag*rhodeq*w3r**3*w2r**3 +&
        3*w1i**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i*w3r**2 + w1i**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**4 +&
        3*w1i**2*rhogsol*Kdrag*rhodeq*w2i*w3i*w2r**2*w3r**2 + w1i**2*rhogsol*Kdrag*rhodeq*w3r**4*w2r**2 +&
        2*w1i**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w3i**2 + w1i**2*rhogsol*Kdrag*rhodeq*w2r**4*w3i**2 +&
        w1i**2*rhogsol*Kdrag*rhodeq*w3i**2*w2i**4 + w1i**2*rhogsol*Kdrag*rhodeq*w3i**4*w2i**2 +&
        w1i**2*rhogsol*Kdrag*rhodeq*w3i**4*w2r**2 + 3*w1i**2*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**3 +&
        3*w1i**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i**3 + 2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w2i**3*w3i +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w2i*w3i*w2r**2 +&
        4*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3i**2*w2i**2 -&
        8*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2r*w2i*w3i + w1i**2*rhogsol*Kdrag*rhodeq*w2r*w3r**3*w2i**2 +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r**3 +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2i*w3r**2 +&
        4*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3r**2*w2r**2 - w1r*vgsol*k*Kdrag**2*rhodeq*w2i**2*w3i**3 -&
        w1r*vgsol*k*Kdrag**2*rhodeq*w2i**3*w3i**2 - w1r*vgsol*k*Kdrag**2*rhodeq*w2r**2*w3i**3 +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r*w3i**2 +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2r*w2i**2 +&
        2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2r**3 + 2*w1i*vgsol*w1r*k**3*cs**2*rhogeq**2*rhodeq*w3i**3*w2i&
        - w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2i**3*w3i**3 + w1i**2*rhogsol*Kdrag*rhodeq*w3r**4*w2i**2 -&
        w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2i*w3i*w2r**2*w3r**2 + w1i*rhogsol*w1r**2*rhogeq*rhodeq*w3r*w2r**3*w3i**2 +&
        w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2r*w3r*w2i**2*w3i**2 - w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2i**3*w3i*w3r**2 -&
        w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2i*w2r**2*w3i**3 - w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2i*w2r**2 -&
        w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2i**3 - w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2r**2*w3i -&
        w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2i**2*w3i - w1r*vgsol*k*Kdrag**2*rhodeq*w2i*w2r**2*w3i**2 +&
        w1i*rhogsol*w1r**2*rhogeq*rhodeq*w3r**3*w2r**3 + w1i*rhogsol*w1r**2*rhogeq*rhodeq*w2r*w3r**3*w2i**2 +&
        vgsol*Kdrag**2*k*rhodeq*w3r*w2r**2*w2i*w3i**2 + vgsol*Kdrag**2*k*rhodeq*w2r*w2i**2*w3i**3 +&
        vgsol*Kdrag**2*k*rhodeq*w3i**3*w2r**3 + vgsol*Kdrag**2*k*rhodeq*w3r**3*w2i*w2r**2 +&
        vgsol*Kdrag**2*k*rhodeq*w3i*w2r**3*w3r**2 + vgsol*Kdrag**2*k*rhodeq*w3r*w2i**3*w3i**2 -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w3i*w3r*w2i**2 -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w3i*w3r*w2r**2 + vgsol*Kdrag**2*k*rhodeq*w2i**3*w3r**3 -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w2r*w2i*w3r**2 + vgsol*Kdrag**2*k*rhodeq*w3i*w2i**2*w3r**2*w2r -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w3r**3*w2i -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w3r*w2i*w3i**2 -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w2r**3*w3i -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w2r*w3i*w2i**2 -&
        2*w1r*rhogsol*k**2*cs**2*rhogeq*w1i**2*rhodeq*w2r*w2i*w3i**2 + 2*w1i*w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2r**2&
        + 2*w1i*w1r*vgsol*k*Kdrag**2*rhodeq*w3i**2*w2i**2 + 2*w1i*w1r*vgsol*k*Kdrag**2*rhodeq*w3r**2*w2i**2 +&
        2*w1i*w1r*vgsol*k*Kdrag**2*rhodeq*w2r**2*w3i**2 + vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w3i**3 -&
        2*vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w2i*w3i**2 +&
        2*vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3i*w3r*w2r**2 - vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r**3*w3i&
        - vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w3i*w2i**2 + vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3r*w2i**3&
        - 2*vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3i*w3r*w2i**2 -&
        vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3r**3*w2i + vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3r*w2i*w2r**2 -&
        vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w3r*w2i*w3i**2 - w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3r*w2r**2*w2i*w3i**2&
        - w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w2r*w2i**2*w3i**3 + vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w3i*w3r**2 -&
        w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3r*w2i**3*w3i**2 - w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3i**3*w2r**3 +&
        2*vgsol*k**3*cs**2*rhogeq**2*w1i**2*rhodeq*w2r*w2i*w3r**2 - w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3r**3*w2i*w2r**2 -&
        w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w2i**3*w3r**3 - w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3i*w2i**2*w3r**2*w2r -&
        w1i*rhogeq*k*Kdrag*vdsol*rhodeq*w3i*w2r**3*w3r**2 + vdsol*Kdrag*k**3*cs**2*rhogeq*w1i**3*rhodeq*w2i*w3r +&
        vdsol*Kdrag*k**3*cs**2*rhogeq*w1i**3*rhodeq*w2r*w3i +&
        2*w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w3r*w2r*w2i -&
        w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w2i**2*w3i -&
        w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w2i*w3i**2 +&
        w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w2i*w3r**2 +&
        2*w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w3r*w2r*w3i +&
        w1r*vgsol*rhogeq**2*k**3*cs**2*w1i**2*rhodeq*w2r**2*w3i - vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w2r*w3r**2 -&
        vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w2r**2*w3r - w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i**2 +&
        vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w2i**2*w3r + 2*vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w2r*w2i*w3i +&
        vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r**3*w2r**2 - vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r**3*w2i**2 +&
        vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r**3*w3r**2 - w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**2*w3i -&
        w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r**2*w3i**3 - w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i**2*w3i**3 -&
        w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**2 +&
        4*w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w2i*w3i**2 -&
        w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i*w2r**2 - w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**2*w2r**2*w3i +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2i*w2r**2 +&
        4*w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3i*w3r*w2i**2 +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w3i*w3r**2 +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2i*w3i**2 - w1i*cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**2*w2i**3 +&
        vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i**2*w3i**3 + 2*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i**4*w2i +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r**3*w2i + w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2i**3 +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r**3*w3i + w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w3i*w2i**2 +&
        w1i*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w3i**3 + vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i**3*w3i**2 +&
        vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2r**2*w2i*w3i**2 + 2*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w3r*w2i**4 +&
        vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r**3*w2i*w2r**2 + vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2r**3*w3r**2 +&
        4*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3i**2*w3r**2 + 2*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3r**4&
        + vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w2i**2*w3i**2 + vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i**3*w3r**3 +&
        vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i*w2i**2*w3r**2*w2r +&
        4*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r*w3i*w2r**2*w2i**2 + 2*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r**4*w3i*w3r&
        + vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3i**3*w2r**3 + 2*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w2i*w3r**2*w3i -&
        vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r*w2r**2*w3i**2 - vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w2i**2*w3r**2&
        + vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r*w2i**2*w3i**2 +&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3i*w3r*w2r**2 +&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i**3*w3i*w3r + vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r**3*w3i**2 +&
        2*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r*w2i*w3i**3 - vdsol*Kdrag**2*k*rhodeq*w3r*w2r**2*w2i*w3i**2 -&
        vdsol*Kdrag**2*k*rhodeq*w2r*w2i**2*w3i**3 - vdsol*Kdrag**2*k*rhodeq*w3r**3*w2i*w2r**2 -&
        vdsol*Kdrag**2*k*rhodeq*w3i*w2i**2*w3r**2*w2r - vdsol*Kdrag**2*k*rhodeq*w3i*w2r**3*w3r**2 -&
        vdsol*Kdrag**2*k*rhodeq*w3r*w2i**3*w3i**2 - vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r**3*w2r**2 +&
        vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w3r**3*w2i**2 - vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r**3*w3r**2 -&
        w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w3r**3*w2r**2 - w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w2r**3*w3r**2 -&
        w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w2r*w2i**2*w3r**2 +&
        2*w1i*w1r*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3i**2 +&
        2*w1i*w1r*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r**2*w3i +&
        2*w1i*w1r*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i**2*w3i -&
        w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w3r*w2i**2*w3i**2 - w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w3r*w2r**2*w3i**2 -&
        w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w2r**3*w3i**2 - w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w2r*w2i**2*w3i**2 -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2i*w3i*w2r**2 - w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2i**3*w3i -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3i**2*w2i**2 - w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r**2*w3i**2&
        + 2*w1i*w1r*vgsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3r**2 -&
        4*w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2r*w2i*w3i -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3i**3*w2i - w1i*w1r**2*vgsol*k*rhogeq**2*rhodeq*w3r**3*w2i**2 -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3i*w2i*w3r**2 -&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r**2*w2i**2 +&
        3*w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r**2*w2r**2 - vgsol*k*rhogeq**2*w1i**3*rhodeq*w2r*w2i**2*w3i**2 +&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w3r**3 - vgsol*k*rhogeq**2*w1i**3*rhodeq*w2r**3*w3r**2 -&
        vgsol*k*rhogeq**2*w1i**3*rhodeq*w2r*w2i**2*w3r**2 - vgsol*k*rhogeq**2*w1i**3*rhodeq*w3r*w2i**2*w3i**2 -&
        vgsol*k*rhogeq**2*w1i**3*rhodeq*w3r*w2r**2*w3i**2 - vdsol*Kdrag**2*k*rhodeq*w2i**3*w3r**3 -&
        vgsol*k*rhogeq**2*w1i**3*rhodeq*w3r**3*w2r**2 - vgsol*k*rhogeq**2*w1i**3*rhodeq*w2r**3*w3i**2 +&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w3r*w3i**2 +&
        w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2r*w2i**2 + w1r*vgsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2r**3 -&
        vgsol*k*rhogeq**2*w1i**3*rhodeq*w3r**3*w2i**2 - vdsol*Kdrag**2*k*rhodeq*w3i**3*w2r**3 +&
        w1r*vdsol*k*Kdrag**2*rhodeq*w2i**2*w3i**3 + w1r*vdsol*k*Kdrag**2*rhodeq*w2i*w2r**2*w3i**2 +&
        w1r*vdsol*k*Kdrag**2*rhodeq*w2i**3*w3i**2 + w1r*vdsol*k*Kdrag**2*rhodeq*w3r**2*w2r**2*w3i +&
        w1r*vdsol*k*Kdrag**2*rhodeq*w3r**2*w2i**2*w3i + w1r*vdsol*k*Kdrag**2*rhodeq*w2r**2*w3i**3 +&
        w1r*vdsol*k*Kdrag**2*rhodeq*w3r**2*w2i*w2r**2 + w1r*vdsol*k*Kdrag**2*rhodeq*w3r**2*w2i**3 +&
        cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i*w3r**2 - cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r*w2r**3*w3i**2 -&
        cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r*w3r*w2i**2*w3i**2 - cs**2*k**2*rhogsol*Kdrag*rhodeq*w3r**3*w2r**3 +&
        cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i*w3i*w2r**2*w3r**2 - w1r**4*Kdrag*rhogeq*rhodsol*w2r**2*w3i**2 +&
        vgsol*Kdrag*k**3*cs**2*rhogeq*w1r**3*rhodeq*w3r*w2r - w1r**4*Kdrag*rhogeq*rhodsol*w3i**2*w2i**2 -&
        vgsol*Kdrag*k**3*cs**2*rhogeq*w1r**3*rhodeq*w2i*w3i - cs**2*k**2*rhogsol*Kdrag*rhodeq*w2r*w3r**3*w2i**2 +&
        cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i*w2r**2*w3i**3 + cs**2*k**2*rhogsol*Kdrag*rhodeq*w2i**3*w3i**3 +&
        2*w1i**2*rhogsol*rhogeq*rhodeq*w2i**3*w3i**2*w3r**2 + w1i**2*rhogsol*rhogeq*rhodeq*w2i**4*w3r**2*w3i +&
        w1i**2*rhogsol*rhogeq*rhodeq*w2r**4*w3r**2*w3i + w1i**2*rhogsol*rhogeq*rhodeq*w2r**4*w3i**3 +&
        2*w1i**2*rhogsol*rhogeq*rhodeq*w3i**2*w2r**2*w2i*w3r**2 +&
        2*w1i**2*rhogsol*rhogeq*rhodeq*w2r**2*w3i*w3r**2*w2i**2 + w1i**2*rhogsol*rhogeq*rhodeq*w2i*w2r**2*w3i**4 +&
        w1i**2*rhogsol*rhogeq*rhodeq*w2i**4*w3i**3 + w1i**2*rhogsol*rhogeq*rhodeq*w3i**4*w2i**3 +&
        2*w1i**2*rhogsol*rhogeq*rhodeq*w2r**2*w2i**2*w3i**3 - w1r**4*Kdrag*rhogeq*rhodsol*w3r**2*w2i**2 -&
        w1r**4*Kdrag*rhogeq*rhodsol*w3r**2*w2r**2 + w1r**3*vgsol*k*rhogeq**2*rhodeq*w2i**2*w3i**3 +&
        w1r**3*vgsol*k*rhogeq**2*rhodeq*w2i*w2r**2*w3i**2 + w1r**3*vgsol*k*rhogeq**2*rhodeq*w2i**3*w3i**2 +&
        w1r**3*vgsol*k*rhogeq**2*rhodeq*w2r**2*w3i**3 + w1i**2*rhogsol*rhogeq*rhodeq*w2i**3*w3r**4 +&
        w1i**2*rhogsol*rhogeq*rhodeq*w2r**2*w2i*w3r**4 + w1r**3*vgsol*k*rhogeq**2*rhodeq*w3r**2*w2i*w2r**2 +&
        w1r**3*vgsol*k*rhogeq**2*rhodeq*w3r**2*w2r**2*w3i + w1r**3*vgsol*k*rhogeq**2*rhodeq*w3r**2*w2i**2*w3i +&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2i*w3i +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*w1i**2*rhodeq*w2i*w3r**2 +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*w1i**2*rhodeq*w2i**2*w3i -&
        w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*w1i**2*rhodeq*w3r*w2r - 2*rhogsol*rhogeq*k**4*cs**4*w1i**2*rhodeq*w3r*w2r*w3i&
        + 2*rhogsol*rhogeq*k**4*cs**4*w1i**2*rhodeq*w2i**2*w3i + 2*rhogsol*rhogeq*k**4*cs**4*w1i**2*rhodeq*w2i*w3i**2 +&
        2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i**2*w3i**3 + 2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i*w2r**2*w3i**2 +&
        2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i**3*w3i**2 + 2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i**2*w3i -&
        2*rhogsol*rhogeq*k**4*cs**4*w1i**2*rhodeq*w3r*w2r*w2i +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*w1i**2*rhodeq*w2i*w3i**2 +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*w1i**2*rhodeq*w2r**2*w3i +&
        2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i**3 + 2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2r**2*w3i +&
        2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2r**2*w3i**3 + 2*Kdrag*vgsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2r*w2i*w3i&
        + 2*Kdrag*vgsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2r*w3i**2 -&
        2*Kdrag*vdsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2r*w3i**2 +&
        2*Kdrag*vgsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2i**2*w3r -&
        2*Kdrag*vdsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2i**2*w3r -&
        2*Kdrag*vdsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w3r*w2i*w3i + w1r**3*vgsol*k*rhogeq**2*rhodeq*w3r**2*w2i**3 -&
        2*Kdrag*vdsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w2r*w2i*w3i +&
        2*Kdrag*vgsol*rhogeq*k**3*cs**2*w1i**2*rhodeq*w3r*w2i*w3i +&
        2*w1i*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i*w2r**2 - w1i*vgsol*Kdrag**2*k*rhodeq*w3r**3*w2i**2 -&
        w1i*vgsol*Kdrag**2*k*rhodeq*w3r**3*w2r**2 - w1i*vgsol*Kdrag**2*k*rhodeq*w2r**3*w3r**2 -&
        w1i*vgsol*Kdrag**2*k*rhodeq*w2r*w2i**2*w3r**2 - w1i*vgsol*Kdrag**2*k*rhodeq*w2r*w2i**2*w3i**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r**3*w2r**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i**2*w3r**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3r**2*w3i -&
        2*w1i*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w3r**2 - 2*w1i*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2i**2*w3r -&
        2*w1i*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r**2*w3r - 2*w1i*w1r*rhogsol*rhogeq*k**4*cs**4*rhodeq*w2r*w3i**2 -&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2i**3*w3i - 3*w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3i**2*w2i**2 +&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r**2*w3i**2 + 2*w1r**2*rhogsol*Kdrag*w1i**2*rhodeq*w3r**2*w2r**2 +&
        2*w1r**2*rhogsol*Kdrag*w1i**2*rhodeq*w3i**2*w2i**2 + 2*w1r**2*rhogsol*Kdrag*w1i**2*rhodeq*w2r**2*w3i**2 -&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3i*w2i*w3r**2 + w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2r**2 +&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r*w3r*w3i**2 + w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2i**2 +&
        4*w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r*w2r*w2i*w3i + w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r*w2r**3 +&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r*w2r*w2i**2 - w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3i**3*w2i -&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2i*w3i*w2r**2 - 2*w1i*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3r**2&
        - 2*w1i*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i**2*w3i -&
        2*w1i*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2i*w3i**2 -&
        2*w1i*w1r*vdsol*Kdrag*rhogeq*k**3*cs**2*rhodeq*w2r**2*w3i + 2*w1r**2*rhogsol*Kdrag*w1i**2*rhodeq*w3r**2*w2i**2&
        + rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2i**2*w3i - 2*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3i*w3r*w2r**3 -&
        2*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r*w3r*w2i*w3i**2 + rhogsol*k**4*cs**4*rhogeq*rhodeq*w2i**3*w3i**2 +&
        rhogsol*k**4*cs**4*rhogeq*rhodeq*w2i*w2r**2*w3i**2 - rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r**2*w3i**3 +&
        w1i*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r*w3r**3 + w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**4*w2i -&
        2*rhogsol*k**4*cs**4*rhogeq*rhodeq*w2r*w3r**3*w2i - rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2i*w2r**2 -&
        rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2r**2*w3i - 2*rhogsol*k**4*cs**4*rhogeq*rhodeq*w3i*w3r*w2i**2*w2r +&
        w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w2r**4 + w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w2i**4 +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w2r**2*w2i**2 +&
        w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3r**4*w2i + 4*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w2r*w3r**3*w2i +&
        2*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i**2*w2i*w3r**2 + vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2i*w2r**2*w3i**3&
        + rhogsol*k**4*cs**4*rhogeq*rhodeq*w2i**2*w3i**3 - vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2r*w3r*w2i**2*w3i**2 +&
        4*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w3r*w2i**2*w2r +&
        4*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w3i*w3r*w2r**3 +&
        4*w1r**2*rhogsol*rhogeq*k**2*cs**2*rhodeq*w2r*w3r*w2i*w3i**2 - rhogsol*k**4*cs**4*rhogeq*rhodeq*w3r**2*w2i**3 -&
        vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w3r**3*w2r**3 + w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i**2 -&
        vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2r*w3r**3*w2i**2 + vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2i**3*w3i*w3r**2 +&
        vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2i*w3i*w2r**2*w3r**2 - vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w3r*w2r**3*w3i**2 +&
        vdsol*Kdrag*k*w1r*rhogeq*rhodeq*w2i**3*w3i**3 + Kdrag*rhogeq*k*vgsol*rhodeq*w2r**3*w3i**4 +&
        Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w3i**4*w2i**2 + 2*Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2r**2*w3i**2*w2i**2 -&
        w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r**2 -&
        w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r**2*w3r +&
        w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2i**2*w3r +&
        2*w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i*w3i +&
        2*w1i*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3i +&
        2*Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w3i**2*w2i**2*w3r**2 + Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2r**4*w3i**2 +&
        Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2i**4*w3i**2 + Kdrag*rhogeq*k*vgsol*rhodeq*w3r**3*w2i**4 +&
        Kdrag*rhogeq*k*vgsol*rhodeq*w3r**3*w2r**4 + 2*Kdrag*rhogeq*k*vgsol*rhodeq*w2r**3*w3i**2*w3r**2 +&
        Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w2i**2*w3r**4 + 2*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**3*w2r**2*w2i**2 -&
        vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i**3 + vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i*w2i**2 +&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3i**2 -&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3i*w3r*w2r**2 + vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r**3*w3i&
        - vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i**3 +&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3i*w3r*w2i**2 +&
        2*w1r*cs**2*k**2*rhogsol*w1i*rhogeq*rhodeq*w2r**3*w3i**2 -&
        vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i*w3r**2 -&
        vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i*w2r**2 + vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3r**3*w2i -&
        2*vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3r**2 -&
        vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w2i**2*w3i**2 + vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2r**2*w3i**2&
        - vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w3r*w2i**2*w3i**2 -&
        2*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2i*w3i*w3r*w2r**2 -&
        2*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w2i*w3r**2*w3i -&
        2*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2i**3*w3i*w3r - vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r**3*w3i**2 -&
        2*vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w2i*w3i**3 + vdsol*Kdrag*k**3*cs**2*rhogeq*rhodeq*w2r*w2i**2*w3r**2&
        + 2*vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w3r*w2i*w3i + vgsol*k**3*cs**2*rhogeq**2*w1i**3*rhodeq*w2r*w3i**2&
        + w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3i**3*w2r**3 + w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3i*w2i**2*w3r**2*w2r +&
        w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2i**3*w3i**2 + w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2r**2*w2i*w3i**2 +&
        w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w2i**2*w3i**3 - 2*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3i**2*w2i**2*w2r**2 +&
        w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w2i**3*w3r**3 + w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**3*w2i*w2r**2 +&
        w1i*Kdrag*rhogeq*k*vgsol*rhodeq*w3i*w2r**3*w3r**2 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3i**2*w2i**4 -&
        w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3i**4*w2i**2 - 3*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i*w3i*w2r**2*w3r**2 -&
        2*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i**2*w2r**2 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2r**4*w3i**2 -&
        w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3i**4*w2r**2 - 3*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i*w2r**2*w3i**3 -&
        3*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i**3*w3i**3 + vgsol*w1r**2*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i*w3i**2 +&
        Kdrag*rhogeq*k*vgsol*rhodeq*w2r**3*w3r**4 - 2*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i**2*w3i**2 -&
        2*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2r**2*w3i**2 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w3r*w2i**2*w3i**2&
        - 3*w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2i**3*w3i*w3r**2 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2i**4 -&
        w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**2*w2r**4 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**4*w2r**2 -&
        w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**3*w2r**3 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w2r*w3r**3*w2i**2 +&
        rhogsol*rhogeq*k**2*cs**2*w1r**4*rhodeq*w2i*w3r**2 + rhogsol*rhogeq*k**2*cs**2*w1r**4*rhodeq*w2i**2*w3i +&
        rhogsol*rhogeq*k**2*cs**2*w1r**4*rhodeq*w2i*w3i**2 + rhogsol*rhogeq*k**2*cs**2*w1r**4*rhodeq*w2r**2*w3i -&
        w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r**4*w2i**2 - w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r**4*w3r -&
        w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2i**4 - 2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i**3*w3i*w3r -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i**2*w3r*w2r**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2i*w3i*w3r*w2r**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w3r*w2r**2*w3i**2 - w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i**4 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w2i*w3i**3 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3i**2*w3r**2 -&
        2*w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r**3*w3r**2 - w1i*vgsol*k**3*cs**2*rhogeq**2*rhodeq*w2r*w3r**4 -&
        w1i*vgsol*Kdrag**2*k*rhodeq*w3r*w2i**2*w3i**2 - w1i*vgsol*Kdrag**2*k*rhodeq*w3r*w2r**2*w3i**2 -&
        w1i*vgsol*Kdrag**2*k*rhodeq*w2r**3*w3i**2 - w1r*Kdrag*rhogeq*k*vgsol*rhodeq*w3r*w2r**3*w3i**2)/(w1i**2 -&
        2*w3i*w1i + w3r**2 + w1r**2 + w3i**2 - 2*w3r*w1r)/(w3r**2 + w3i**2)/Kdrag/(w2r**2 + w1r**2 + w2i**2 - 2*w2i*w1i&
        - 2*w2r*w1r + w1i**2)/rhogeq/(w2i**2 + w2r**2) 
  endif
  
  !print*,'w1 = ',w1r,w1i
  !print*,'w2 = ',w2r,w2i
  !print*,'w3 = ',w3r,w3i
  print*,' vgas1 = ',vg1r,vg1i
  print*,' vgas2 = ',vg2r,vg2i
  print*,' vgas3 = ',vg3r,vg3i
  if (Kdrag.gt.0.) then
     print*,' vdust1 = ',vd1r,vd1i
     print*,' vdust2 = ',vd2r,vd2i
     print*,' vdust3 = ',vd3r,vd3i
  endif
  print*,' rhogas1 = ',rhog1r,rhog1i
  print*,' rhogas2 = ',rhog2r,rhog2i
  print*,' rhogas3 = ',rhog3r,rhog3i
  if (Kdrag.gt.0.) then
     print*,' rhodust1 = ',rhod1r,rhod1i
     print*,' rhodust2 = ',rhod2r,rhod2i
     print*,' rhodust3 = ',rhod3r,rhod3i
  endif  
!-------------------------------
! F I N A L  S O L U T I O N
!-------------------------------
  do i=1,size(xplot)
     xk =  2.*pi/lambda*(xplot(i)-x0) - pi ! the -pi is because in the paper we assume v = v0 sin(kx) not v0 cos(kx)
     arg1 = xk - w1r*time
     arg2 = xk - w2r*time
     arg3 = xk - w3r*time
     vgas = vgeq &
          + vg1r*exp(w1i*time)*cos(arg1) - vg1i*exp(w1i*time)*sin(arg1) &
          + vg2r*exp(w2i*time)*cos(arg2) - vg2i*exp(w2i*time)*sin(arg2) &
          + vg3r*exp(w3i*time)*cos(arg3) - vg3i*exp(w3i*time)*sin(arg3)

     vdust = vdeq &
            + vd1r*exp(w1i*time)*cos(arg1) - vd1i*exp(w1i*time)*sin(arg1) &
            + vd2r*exp(w2i*time)*cos(arg2) - vd2i*exp(w2i*time)*sin(arg2) &
            + vd3r*exp(w3i*time)*cos(arg3) - vd3i*exp(w3i*time)*sin(arg3)

     rhogas = rhogeq &
            + rhog1r*exp(w1i*time)*cos(arg1) - rhog1i*exp(w1i*time)*sin(arg1) &
            + rhog2r*exp(w2i*time)*cos(arg2) - rhog2i*exp(w2i*time)*sin(arg2) &
            + rhog3r*exp(w3i*time)*cos(arg3) - rhog3i*exp(w3i*time)*sin(arg3)

     rhodust = rhodeq &
             + rhod1r*exp(w1i*time)*cos(arg1) - rhod1i*exp(w1i*time)*sin(arg1) &
             + rhod2r*exp(w2i*time)*cos(arg2) - rhod2i*exp(w2i*time)*sin(arg2) &
             + rhod3r*exp(w3i*time)*cos(arg3) - rhod3i*exp(w3i*time)*sin(arg3)

     vdusto(i) = vdust
     vgaso(i)  = vgas     
     rhodusto(i) = rhodust
     rhogaso(i)  = rhogas
  enddo
      
  return
end subroutine exact_dustywave

end module dustywaves


==> anc/dustywave/example-dustywaves.f90 <==
!--------------------------------------------------------------------!
! An example program illustrating the use of the dustywave solution  !
! from Laibe & Price (2011), Mon. Not. Roy. Astron. Soc. XXX, XXX    !
! http://arXiv.org/abs/1106.1736                                     !
! This code is in the public domain and may be freely copied,        !
! modified and distributed provided this notice remains intact       !
!                                                                    !
! Written by Daniel Price and Guillaume Laibe (May 2011)             !
!--------------------------------------------------------------------!
program dustywave_example
 use dustywaves, only:exact_dustywave
 use prompting,  only:prompt
 implicit none
 integer, parameter :: ifile = 11, ifileev = 12
 real, allocatable, dimension(:) :: xplot,vgas,vdust,rhogas,rhodust
 real :: dt,tmax,tmin,time,ampl,cs,Kdragin,lambda
 real :: ekingas,ekindust,ekintot,rhomaxgas,rhomaxdust
 real :: xmin,xmax,dx,rhogasin,rhodustin,grainsize,graindens
 integer :: ierr,i,j,idragtype,nsteps,nx
 character(len=10) :: timestring
 character(len=60) :: filename
 
 print "(/,a)",' DUSTYWAVE exact solution generator (from Laibe & Price 2011)'
 print "(a,/)",' (example program showing use of exact_dustywave subroutine) '
 print "(a)",' All quantities should be entered in a consistent set of units (i.e. code units, cgs, SI etc)'

 !
 !--prompt user for input parameters
 !
 print*
 cs = 1.
 call prompt('Enter sound speed in gas ',cs)
 rhogasin = 1.
 call prompt('Enter initial gas density',rhogasin,0.)
 rhodustin = 1.
 call prompt('Enter dust-to-gas ratio',rhodustin,0.)
 rhodustin = rhodustin*rhogasin

 xmin = 0.
 xmax = 1.
 nx = 100
 print*
 call prompt('Enter xmin',xmin)
 call prompt('Enter xmax',xmax)
 call prompt('Enter number of grid points to use ',nx,1)

 print*
 ampl = 1.e-2
 call prompt('Enter (relative) amplitude of initial perturbation',ampl)
 lambda = 1.
 call prompt('Enter wavelength of initial perturbation',lambda)
 
 idragtype = 1
 print "(/,a)",' 1) Constant drag coefficient '
 print "(a)",' 2) Epstein drag '
 call prompt('Enter drag type ',idragtype,1,2)
 
 Kdragin = 1.
 select case(idragtype)
 case(2)
    call prompt('Enter grain size ',grainsize)
    call prompt('Enter intrinsic grain density',graindens)
    Kdragin = rhogasin*cs/(graindens*grainsize)
    print "(a)",' Drag coefficient due to Epstein drag = ',Kdragin
 case default
    call prompt('Enter drag coefficient ',Kdragin)
 end select

 print*
 tmin = 0.
 tmax = 5.
 dt = 0.1
 call prompt('Enter start time',tmin,0.)
 call prompt('Enter end time',tmax,0.)
 call prompt('Enter time interval to write output',dt,0.,tmax-tmin)
 nsteps = int((tmax-tmin)/dt) + 1

 allocate(xplot(nx),vgas(nx),vdust(nx),rhogas(nx),rhodust(nx),stat=ierr)
 if (ierr.ne.0) stop 'error allocating memory: aborting'

 !
 !--setup spatial grid to compute solution on
 !
 dx = (xmax - xmin)/real(nx)
 do i=1,nx
    xplot(i) = xmin + (i-1)*dx
 enddo

 !
 !--open an output file for the time evolution of the kinetic energy
 !
 open(unit=ifileev,file='dustywave-energies.out',status='replace',form='formatted',iostat=ierr)
 write(ifileev,"(a)") '# [time][Ekin(tot)][Ekin(gas)][rhomax(gas)][rhomax(dust)]'
 !
 !--output one file per time interval
 !
 do i=1,nsteps
    print "(80('-'))"
    time = (i-1)*dt
    call exact_dustywave(time,ampl,cs,Kdragin,lambda,xmin,rhogasin,rhodustin,xplot,vgas,vdust,rhogas,rhodust,ierr)
    if (ierr.eq.0) then
       write(timestring,"(f10.3)") time
       filename = 'dustywave-t'//trim(adjustl(timestring))//'.out'
       print "(a)",' WRITING to file '//trim(filename)
       open(unit=ifile,file=trim(filename),status='replace',form='formatted',iostat=ierr)
       if (ierr.ne.0) then
          print "(a)",' ERROR opening '//trim(filename)//' for output'
       else
          write(ifile,"(a)") '# [x][vgas][vdust][rhogas][rhodust]'
          do j=1,nx
             write(ifile,*) xplot(j),vgas(j),vdust(j),rhogas(j),rhodust(j)
          enddo
          close(unit=ifile)
       endif
       !
       !--compute energies by integrating over the domain
       !
       ekingas    = 0.
       ekindust   = 0.
       rhomaxgas  = -1.
       rhomaxdust = -1.
       do j=1,nx
          ekingas = ekingas + 0.5*rhogas(j)*vgas(j)**2*dx
          ekindust = ekindust + 0.5*rhodust(j)*vdust(j)**2*dx
          rhomaxgas = max(rhomaxgas,rhogas(j))
          rhomaxdust = max(rhomaxdust,rhodust(j))
       enddo
       ekintot = ekingas + ekindust       
       write(ifileev,*) time,ekintot,ekingas,ekindust,rhomaxgas,rhomaxdust
    else
       print "(a)",' ERROR computing dusty wave solution'
    endif
 enddo
 print "(80('-'))"

 close(ifileev)
 !
 !--clean up
 !
 if (allocated(xplot)) deallocate(xplot)
 if (allocated(vgas)) deallocate(vgas)
 if (allocated(vdust)) deallocate(vdust)
 if (allocated(rhogas)) deallocate(rhogas)
 if (allocated(rhodust)) deallocate(rhodust)

end program dustywave_example


==> anc/dustywave/prompting.f90 <==
!-----------------------------------------------------------------
!
!  This file is (or was) part of SPLASH, a visualisation tool 
!  for Smoothed Particle Hydrodynamics written by Daniel Price:
!
!  http://users.monash.edu.au/~dprice/splash
!
!  SPLASH comes with ABSOLUTELY NO WARRANTY.
!  This is free software; and you are welcome to redistribute
!  it under the terms of the GNU General Public License
!  (see LICENSE file for details) and the provision that
!  this notice remains intact. If you modify this file, please
!  note section 2a) of the GPLv2 states that:
!
!  a) You must cause the modified files to carry prominent notices
!     stating that you changed the files and the date of any change.
!
!  Copyright (C) 2005-2010 Daniel Price. All rights reserved.
!  Contact: daniel.price@sci.monash.edu.au
!
!-----------------------------------------------------------------

!This is a small f90 module containing a generic subroutine for prompting
!integer, real, double and logical variables and strings.
!I use them  quite often and found the solution below very useful.
!
!The general syntax is:
!
!   call prompt(PROMPT,VAR,...)
!
!Action: writes the string PROMPT on the terminal plus the current
!        value of the variable VAR and reads VAR. If  default
!        is pressed instead of a new value,
!        the variable VAR stays untouched.
!
!In addition there are a few optional parameter to the routine like
!setting defaults or limits etc... 
!         
!In principle three f90 features are used which are not available
!in f77:  recursion, non-advancing I/O and overloading.
!
!A detailed description of the syntax can be found in the header
!of the module below.

!---------------------------- please cut here -------------------------------------

!
! f90 Module 'prompting'                                     
!
! Definition of Generic Subroutine: prompt
!
! Syntax:    prompt(text, value, [min], [max]) 
!                text      character string
!                value     integer, real or double 
!                min, max   allowed range of same type as value (optional)
! [DJP]          min2, max2 allowed 2nd range of same type as value (optional)
!
!            prompt(text, string, [length], [case])
!                text      character string
!                string    character string 
!                length    length of string (optional on return)
!                case      option 
!                          1 -> convert string to lower case
!                          2 -> convert string to upper case
!                          lower=1, upper=2 are defined public
!                          within this module
!
!            prompt(text, value, [default])
!                text      character string
!                value     logical 
!                default   logical (optional) 
!                          will always overwrite the current value
!
! Author: Th. S. Ullrich, University Heidelberg
! e-mail: ullrich@ceres1.physi.uni-heidelberg.de
! Last mod: 18 Aug 94
!
! Changes by D.Price, University of Exeter, dprice@astro.ex.ac.uk:
! 19/10/04 : problem with if (present(min) .and. min < newvalue)
!            on some compilers
!
! 31/10/06: D. Price:
! Function print_logical added for displaying logicals: takes in a logical
! variable and returns a string 'on' or 'off' as appropriate.
!
! 20/06/07: D. Price:
! Default part of prompt changed from "<cr>=" to the more human "default="
! Also the character string prompt puts the default value in quotes
!
! 09/05/08: D. Price:
! String prompt accepts "blank" to set empty string, unless optional
! argument noblank is set to .true.
!
! 06/02/09: D. Price, Monash University, daniel.price@sci.monash.edu.au
! Added optional "mask" argument to print_logical routine
!
! 27/01/10: D. Price:
! Added optional "list" argument to string_prompt routine, now recursive
!
! 24/02/10: D. Price:
! When noblank=.true., string prompt does not accept blank string
! (e.g. where it is the default input) and gives an error message
!
! 23/07/10: D. Price:
! Integer prompt accepts 2nd sub-range [min:max] [min2:max2]
!
module prompting

   private                     

   !
   ! Options for string prompting routine
   !

   integer, parameter, public :: lower = 1, upper = 2
   
   ! 
   !  Create generic name 'prompt' 
   !
   
   interface prompt
      module procedure &
      integer_prompt, real_prompt, string_prompt, double_prompt, logical_prompt
   end interface
   public :: prompt,print_logical
    
contains

   ! 
   !  Integer prompting routine 
   !
   
   recursive subroutine integer_prompt(text, value, min, max, min2, max2)
      character(len=*), intent(in)  :: text
      integer, intent(inout)        :: value
      integer                       :: newvalue
      character(len=64)             :: string
      character(len=16)             :: chmin, chmax, chmin2, chmax2
      integer                       :: ios
      integer, optional, intent(in) :: min, max, min2, max2
      logical                       :: error
      
      
      chmin = ''                        
      chmax = ''
      chmin2 = ''
      chmax2 = ''
      error = .false.
      
      !
      !  Pack arguments in strings for compact and nicer prompt
      !
      
      write(string,*) value                
      if (present(min)) write(chmin,"(g10.0)") min
      if (present(max)) write(chmax,"(g10.0)") max     
      if (present(min2)) write(chmin2,"(g10.0)") min2
      if (present(max2)) write(chmax2,"(g10.0)") max2
      !
      !  Write prompt string to terminal
      !
      
      if (present(min).or.present(max)) then
         if (present(min2).or.present(max2)) then
            write(*,"(a,1x,'([',a,':',a,',',a,':',a,'],',1x,'default=',a,'):',1x)",advance='no') &
                    trim(adjustl(text)), trim(adjustl(chmin)), &
                    trim(adjustl(chmax)),trim(adjustl(chmin2)),&
                    trim(adjustl(chmax2)),trim(adjustl(string))         
         else
            write(*,"(a,1x,'([',a,':',a,'],',1x,'default=',a,'):',1x)",advance='no') &
                    trim(adjustl(text)), trim(adjustl(chmin)), &
                    trim(adjustl(chmax)), trim(adjustl(string))
         endif
      else
         write(*,"(a,1x,'(default=',a,'):',1x)",advance='no') &
                 trim(adjustl(text)), trim(adjustl(string))
      endif
      
      !
      !  Read new value, quit and keep old value if zero sized string
      !
      
      read(*,"(a)") string
      if (len(trim(adjustl(string))) == 0) return      
      read(string,"(g10.0)",iostat=ios) newvalue

      !
      !  Check if new string is of right type and within given range
      !
      
      if (ios /= 0) then
         print "(a)", "Error, not an integer number"
         error = .true.
      else
         if (present(min)) then
            if (newvalue < min) then
               if (present(max2)) then
                  if (newvalue > max2) then
                     print "(a)", "Error, value out of range"
                     error = .true.
                  elseif (newvalue < min2) then
                     print "(a)", "Error, value out of range"
                     error = .true.
                  endif
               else
                  print "(a)", "Error, value out of range"
                  error = .true.
               endif
            endif
         endif
         if (present(max)) then
            if (newvalue > max) then
               if (present(min2)) then
                  if (newvalue < min2) then
                     print "(a)", "Error, value out of range"
                     error = .true.
                  elseif (newvalue > max2) then
                     print "(a)", "Error, value out of range"
                     error = .true.
                  endif
               else
                  print "(a)", "Error, value out of range"
                  error = .true.
               endif
            endif
         endif
      endif
       
      !
      !  Assign new value if everything is ok, else prompt again
      !
      
      if (error) then
         call integer_prompt(text, value, min, max, min2, max2)
      else         
         value = newvalue
      endif
            
   end subroutine integer_prompt
   
   
   ! 
   !  Real prompting routine 
   !
   
   recursive subroutine real_prompt(text, value, min, max)
      character(len=*), intent(in) :: text
      real, intent(inout)          :: value
      real                         :: newvalue
      character(len=64)            :: string
      character(len=16)            :: chmin, chmax
      integer                      :: ios
      real, optional, intent(in)   :: min, max
      logical                      :: error
      
      
      chmin = ''                        
      chmax = ''
      error = .false.
      
      !
      !  Pack arguments in strings for compact and nicer prompt
      !
      
      write(string,"(g13.4)") value                
      if (present(min)) write(chmin,"(g13.4)") min
      if (present(max)) write(chmax,"(g13.4)") max     
      
      !
      !  Write prompt string to terminal
      !
      
      if (present(min).or.present(max)) then
         write(*,"(a,1x,'([',a,':',a,'],',1x,'default=',a,'):',1x)",advance='no') &
                 trim(adjustl(text)), trim(adjustl(chmin)), &
                 trim(adjustl(chmax)), trim(adjustl(string))
      else
         write(*,"(a,1x,'(default=',a,'):',1x)",advance='no') &
                 trim(adjustl(text)), trim(adjustl(string))
      endif
      
      !
      !  Read new value, quit and keep old value if zero sized string
      !
      
      read(*,"(a)") string
      if (len(trim(adjustl(string))) == 0) return      
      read(string,*,iostat=ios) newvalue

      !
      !  Check if new string is of right type and within given range
      !
      
      if (ios /= 0) then
         print "(a)", "Error, not a real number"
         error = .true.
      else
         if (present(min)) then
            if (newvalue < min) then
               print "(a)", "Error, value out of range"
               error = .true.
            endif
         endif
         if (present(max)) then
            if (newvalue > max) then
               print "(a)", "Error, value out of range"
               error = .true.
            endif
         endif
      endif
       
      !
      !  Assign new value if everything is ok, else prompt again
      !
      
      if (error) then
         call real_prompt(text, value, min, max)
      else         
         value = newvalue
      endif
            
   end subroutine real_prompt
         
   
   ! 
   !  Double precision prompting routine 
   !
   
   recursive subroutine double_prompt(text, value, min, max)
      integer, parameter                  :: db = kind(0.d0)
      character(len=*), intent(in)        :: text
      real(kind=db), intent(inout)        :: value
      real(kind=db)                       :: newvalue
      character(len=64)                   :: string
      character(len=16)                   :: chmin, chmax
      integer                             :: ios
      real(kind=db), optional, intent(in) :: min, max
      logical                             :: error
      
      
      chmin = ''                        
      chmax = ''
      error = .false.
      
      !
      !  Pack arguments in strings for compact and nicer prompt
      !
      
      write(string,"(g13.4)") value                
      if (present(min)) write(chmin,"(g13.4)") min
      if (present(max)) write(chmax,"(g13.4)") max     
      
      !
      !  Write prompt string to terminal
      !
      
      if (present(min).or.present(max)) then
         write(*,"(a,1x,'([',a,':',a,'],',1x,'default=',a,'):',1x)",advance='no') &
                 trim(adjustl(text)), trim(adjustl(chmin)), &
                 trim(adjustl(chmax)), trim(adjustl(string))
      else
         write(*,"(a,1x,'(default=',a,'):',1x)",advance='no') &
                 trim(adjustl(text)), trim(adjustl(string))
      endif
      
      !
      !  Read new value, quit and keep old value if zero sized string
      !
      
      read(*,"(a)") string      
      if (len(trim(adjustl(string))) == 0) return
      read(string,*,iostat=ios) newvalue

      !
      !  Check if new string is of right type and within given range
      !
      
      if (ios /= 0) then
         print "(a)", "Error, not a real number"
         error = .true.
      else
         if (present(min)) then
            if (newvalue < min) then
               print "(a)", "Error, value out of range"
               error = .true.
            endif
         endif
         if (present(max)) then
            if (newvalue > max) then
               print "(a)", "Error, value out of range"
               error = .true.
            endif
         endif
      endif
       
      !
      !  Assign new value if everything is ok, else prompt again
      !
      
      if (error) then
         call double_prompt(text, value, min, max)
      else         
         value = newvalue
      endif
                  
   end subroutine double_prompt

   
   
   ! 
   !  Logical prompting routine 
   !
   
   recursive subroutine logical_prompt(text, lvalue, default)
      character(len=*), intent(in)  :: text
      logical, intent(inout)        :: lvalue
      logical, optional, intent(in) :: default
      character(len=32)             :: string
      
      !
      !  If present, set default 
      !
      
      if (present(default)) lvalue = default 
      
      !
      !  Default answer yes/no
      !
      
      if (lvalue) then
         string='yes'
      else
         string='no'
      endif
      
      
      !
      !  Write prompt string to terminal
      !
      
      write(*,"(a,1x,'(default=',a,'):',1x)",advance='no') &
           trim(adjustl(text)), trim(adjustl(string))
           
      !
      !  Read new value, quit and keep old value if zero sized string
      !
      
      read(*,"(a)") string     
      if (len(trim(adjustl(string))) == 0) return
      
      !
      !  Translate answer in .true./.false., if invalid prompt again
      !
      
      select case (adjustl(string))
      case ('y')
           lvalue = .true.
      case ('yes')
           lvalue = .true.
      case ('on')
           lvalue = .true.
      case ('t')
           lvalue = .true.
      case ('true')
           lvalue = .true.
      case ('n')
           lvalue = .false.
      case ('no')
           lvalue = .false.
      case ('off')
           lvalue = .false.
      case ('f')
           lvalue = .false.
      case ('false')
           lvalue = .false.
      case default
         print "(a)", "Error, answer y(es)/t(rue)/on or n(o)/f(alse)/off"
         call logical_prompt(text, lvalue, default)
      end select
      
   end subroutine logical_prompt
      
   
   ! 
   !  String prompting routine 
   !
   
   recursive subroutine string_prompt(text, string, length, case, noblank, list)
      character(len=*), intent(in)    :: text
      character(len=*), intent(inout) :: string
      character(len=128)              :: newstring
      integer, optional, intent(out)  :: length
      integer, optional, intent(in)   :: case
      logical, optional, intent(in)   :: noblank
      integer                         :: is, ia
      integer, parameter              :: aoffset = 32
      logical                         :: allowblank,inlist
      character(len=*), dimension(:), intent(in), optional :: list
      
      !
      !  Write prompt string to terminal
      !
      if (present(noblank)) then
         allowblank = .not.noblank
      else
         allowblank = .true.
      endif
      if (allowblank .and. len_trim(adjustl(string)).gt.0) then
         write(*,"(a,1x,'(blank=""blank"",default=""',a,'""):',1x)",advance='no') &
              trim(adjustl(text)), trim(adjustl(string))      
      else
         write(*,"(a,1x,'(default=""',a,'""):',1x)",advance='no') &
              trim(adjustl(text)), trim(adjustl(string))
      endif 
      !
      !  Read new value, quit and keep old value if zero sized string
      !
      
      read(*,"(a)") newstring
      if (allowblank .and. trim(adjustl(newstring)).eq.'blank') then
         string = ' '
      elseif ( len(trim(adjustl(newstring))) /= 0 ) then
         string = newstring
      elseif ( .not.allowblank .and. len_trim(adjustl(string)).eq.0 ) then
         print "(a)", "Error, cannot enter blank string"         
         if (present(list)) then
            call string_prompt(text,string,noblank=.not.allowblank,list=list)
         else
            call string_prompt(text,string,noblank=.not.allowblank)         
         endif
      endif
      if (present(length)) length = len_trim(string)
         
      !
      !  Convert string to upper/lower case if requested
      !
      
      if (present(case)) then
         if (case == upper) then
            do is = 1, len(string)
               ia = iachar(string(is:is))
               if (ia >= iachar('a').and.ia <= iachar('z')) &
                   string(is:is) = achar(ia-aoffset)
            enddo
         endif
         if (case == lower) then
            do is = 1, len(string)
               ia = iachar(string(is:is))
               if (ia >= iachar('A').and.ia <= iachar('Z')) &
                   string(is:is) = achar(ia+aoffset)
            enddo
         endif
      endif
      
      if (present(list)) then
         inlist = .false.
         do i=1,size(list)
            if (trim(adjustl(list(i)))==trim(adjustl(string))) inlist = .true.
         enddo
         if (.not.inlist) then
            print "(a)", "Error, value not in list"
            call string_prompt(text,string,noblank=.not.allowblank,list=list)
         endif
      endif
      
   end subroutine string_prompt
   ! 
   !  Routine added by D.Price (31/10/06)
   !  Takes in a logical variable and returns a string 'on' or 'off' as appropriate
   !
   
   function print_logical(lvalue,mask)
      implicit none
      logical, intent(in) :: lvalue
      logical, intent(in), optional :: mask
      character(len=3) :: print_logical
      logical :: maskval
      
      maskval = .true.
      if (present(mask)) maskval = mask
      
      if (maskval) then
         if (lvalue) then
            print_logical = 'ON'
         else
            print_logical = 'OFF'
         endif
      else
         print_logical = '  -'
      endif

   end function print_logical

end module prompting

